Small volume link orbifolds

This paper proves lower bounds on the volume of a hyperbolic 3-orbifold whose singular locus is a link. We identify the unique smallest volume orbifold whose singular locus is a knot or link in the 3-sphere, or more generally in a Z_6 homology sphere. We also prove more general lower bounds under mild homological hypotheses.

==> anc/README.txt <==
Included in this directory are the triangulations (in directory 'triangulations') and code used to prove Theorems 1.8 (in directory 'four-torsion') and 4.6 (in directory 'three-torsion'). In addition, a file called 'Tube.txt' contains output from the program Tube, which was used in the Appendix. 

The directory 'triangulations' contains three snappea '.tri' files that describe manifold covers containing only positively oriented tetrahedra.  These manifolds are used in the proof Theorem 1.8 and arise as finite orbifold covers of orbifolds for which SnapPy fails to find a triangulation containing only positively oriented tetrahedra.

The directory 'four-torsion' contains code used in the proof of Theorem 1.8.  The bulk of the code is an implementation of Harriet Moser's algorithm by Peter Milley.  In short, the contents of the directory are sufficient to produce a list of fillings of a 1-cusped hyperbolic manifold that may yield an orbifold of volume less than some bound and to rigorously verify that volume bound.  A more detailed description of the files in 'four-torsion' and how to use them is contained in './four-torsion/README.txt'

The directory 'three-torsion' contains code used in the proof of Theorem 4.6.  Its contents mirror those of 'four-torsion'. A more detailed description of the files in 'three-torsion' and how to use them is contained in './three-torsion/README.txt'

The file 'Tube.txt' contains output from the program Tube (part of the Snap package) which we have used to compute Examples A.4 and A.5 in the appendix of the paper. A more detailed description of the meaning of the output is contained in the header of the file itself.

==> anc/Tube.txt <==
This file contains output from the program Tube, which we have used in Examples A.4 and A.5 of the Appendix. The main function of Tube is to calculate a "tube domain" for an orbifold -- that is, a fundamental domain that is topologically a solid torus, centered around a singular geodesic. In particular, Tube computes the complex lengths of the shortest "ortholines" for the orbifold -- that is, the shortest geodesic paths between two different singular axes in the universal cover.

Below is the output from two different Tube computations: one for m015(3,0), i.e. the orbifold $O_K$ in Figure 1, and the second for m129(3,0,)(3,0), i.e. the orbifold $O_W$ of Figure 3.

For m015(3,0), Tube finds ortholines of length 0.48973-1.34468*i and 0.49619-2.33009*i. As Example A.4 explains, the half-lengths of these ortholines are exactly the collar radii of certain exceptional Kleinian groups that appear in the work of Gehring-Machlachlan-Martin-Reid. Because of Theorem A.2, this means that the exceptional groups G_{3,6} and G_{3,7} contain the fundamental group of m015(3,0) as an index-2 subgroup.

For m129(3,0,)(3,0), Tube finds an ortholine of length 0.55404-1.13507*i. Again, the half-length of this ortholine is the collar radius of an exceptional Kleinian group. By Theorem A.2, this exceptional Kleinian group must be G_{3,10}, which contains the fundamental group of m129(3,0,)(3,0) as an index-2 subgroup.


======================
cdh@maia 10:03:23 ~ $ tube
1. : r c 5 15
1. m015(,): su 3 0
solution type: nongeometric
1. m015(3,0): pr vol
Volume is: 0.3142357876
Estimated precision: 10

1. m015(3,0): help pr core orth

. print core ortholines

For a 1-cusped manifold prints the set of ortholines which will be
used to compute a core tube. Initially this corresponds to the set of
edges of the ideal triangulation. See "print ortholines" for a
description of the format in which ortholines are printed. The
geodesic number is arbitrarily set to -2. To find out which geodesic
the core geodesic actually is, use the "find_core" function.

1. m015(3,0): pr core orth
Switching to unsimplified fundamental group
Meridian  : 0.00000-2.09440*i bC
Longitude :-2.85763-2.98065*i ccbCCbAcB
0.79424+1.42774*i -1: 0.00000+0.00000*i -1:-0.42710+0.95110*i C
0.48973-1.34468*i -1:-0.92796+2.34838*i -1: 0.50086-1.39728*i cc
0.49619-2.33009*i -1: 1.21526-0.12852*i -1:-0.21355+1.52275*i aC
1. m015(3,0): help pr core len

. print core length

Prints the lengths of the core geodesics of the manifold. !!This
function doesn't seem to work properly for multi-cusped manifolds. The
"find_core" function gives correct information and more of it.!! 

1. m015(3,0): pr core len
Core 0:  2.85763+0.88626*i
1. m015(3,0): find core
index of core geodesic ? 0
Core geodesic has length  2.85763+0.88626*i
Geodesic: 31.
1. m015(3,0): help pr geo

. print geodesics <cutoff>

Prints all geodesics up to real length cutoff. The complex length
and a word in the unsimplified fundamental group are printed for each
geodesic.

1. m015(3,0): pr geo 3
[0]  0.58460+2.49537*i cBCbC
[1]  0.72979+3.02670*i aBC
[2]  0.79413-2.30486*i abC
[3]  0.84360+1.40772*i cBCC
[4]  1.23288-2.96153*i CbbC
[5]  1.23288-2.96153*i aBCC
[6]  1.28985+2.48392*i BcbC
[7]  1.70794-1.77214*i cBCbaC
[8]  1.90463-2.39020*i aBBcBC
[9]  1.90463-2.39020*i CbcAcbA
[10] 1.96236-0.66177*i cBAcbCbC
[11] 2.17915-2.88089*i aBcBCC
[12] 2.18426-1.77587*i aBCBCC
[13] 2.22685+1.51805*i aBCAcBC
[14] 2.22685+1.51805*i cccBCaC
[15] 2.34324+2.22187*i ccaBBccbC
[16] 2.34324+2.22187*i cBcBBcAcbC
[17] 2.34982-0.12475*i CbaBCbC
[18] 2.37908+0.77358*i CBcBCbbC
[19] 2.57516+2.49867*i aaBCbbC
[20] 2.57516+2.49867*i cBCbaBcA
[21] 2.58615-2.98443*i cBAcBAccB
[22] 2.58615-2.98443*i cBAcaBCbC
[23] 2.60764+2.78962*i aBBaBccBC
[24] 2.66915+1.11441*i cAccaBCbC
[25] 2.70365-0.85183*i BaBcbC
[26] 2.70365-0.85183*i cccBCbA
[27] 2.72712+1.45613*i cBBaBcBA
[28] 2.72712+1.45613*i cBcbCCBaC
[29] 2.81557-1.63060*i aBcAcbCB
[30] 2.81557-1.63060*i cbCCAcbA
[31] 2.85763+0.88626*i CbAccbA
[32] 2.85763-1.20814*i CAccbA
[33] 2.85763+2.98065*i CAccbC
[34] 2.85763+2.98065*i BcaBBcbA
[35] 2.85763+2.98065*i baBBccbC
[36] 2.85993-2.04242*i baBaBaBC
[37] 2.85993-2.04242*i abCBcBBaBC
[38] 2.87089-2.84988*i cBAcccBCbC
[39] 2.90272+0.56493*i acBBcBC
[40] 2.90272+0.56493*i cBCbcBCbaC
[41] 2.91916-0.45958*i BcAccbA
[42] 2.91916-0.45958*i cBCbaBc
[43] 2.99281-2.63066*i BcAccbC
[44] 2.99281-2.63066*i CbAcBBcbC
1. m015(3,0): help pr orth

. print ortholines <cutoff> <g1> [.. <gn>]

Prints all ortholines between closed geodesics g1..gn up to a real
orthodistance of cutoff. An ortholine is a geodesic segment running
perpendicularly, either from a closed geodesic to itself, or from one
closed geodesic to another.

The function fixes a coordinate system for the link of each specified
geodesic such that distance along a geodesic and angle around it are
the real and imaginary parts respectively of a single complex
number. Each ortholine is then specified by giving the complex
distance between the geodesics at its ends, follwed by two pairs,
integer:complex. The integer specifies which geodesic the ortholine
ends at and the complex number gives the position and direction in
which the ortholine leaves that geodesic.

1. m015(3,0): pr orth
cutoff radius ? 1
geodesics to display ? 31
0.48973-1.34468*i 31: 0.22562+0.33542*i 31: 1.65443+0.77855*i aBc
0.48973-1.34468*i 31: 0.22562+0.33542*i 31: 1.65443-1.31585*i bCaBc
0.48973-1.34468*i 31: 0.22562+0.33542*i 31: 1.65443+2.87295*i cBaBc
0.48973-1.34468*i 31: 0.22562-1.75897*i 31: 1.65443+0.77855*i aCaBc
0.48973-1.34468*i 31: 0.22562-1.75897*i 31: 1.65443-1.31585*i aCbCaBc
0.48973-1.34468*i 31: 0.22562-1.75897*i 31: 1.65443+2.87295*i aBaBc
0.48973-1.34468*i 31: 0.22562+2.42982*i 31: 1.65443+0.77855*i cBc
0.48973-1.34468*i 31: 0.22562+2.42982*i 31: 1.65443-1.31585*i cc
0.48973-1.34468*i 31: 0.22562+2.42982*i 31: 1.65443+2.87295*i cBBc
0.49619-2.33009*i 31: 2.36884-0.04708*i 31: 0.94003-0.49021*i CbAcc
0.49619-2.33009*i 31: 2.36884-0.04708*i 31: 0.94003+1.60418*i CbAcBc
0.49619-2.33009*i 31: 2.36884-0.04708*i 31: 0.94003-2.58461*i CbAcbc
0.49619-2.33009*i 31: 2.36884+2.04731*i 31: 0.94003-0.49021*i CbAbc
0.49619-2.33009*i 31: 2.36884+2.04731*i 31: 0.94003+1.60418*i CbAc
0.49619-2.33009*i 31: 2.36884+2.04731*i 31: 0.94003-2.58461*i CbABc
0.49619-2.33009*i 31: 2.36884-2.14148*i 31: 0.94003-0.49021*i CbAcBcc
0.49619-2.33009*i 31: 2.36884-2.14148*i 31: 0.94003+1.60418*i CbAcBcBc
0.49619-2.33009*i 31: 2.36884-2.14148*i 31: 0.94003-2.58461*i CbAcBcBBc
0.79424+1.42774*i 31:-0.27524-0.36169*i 31: 2.15529+1.47566*i aBCaBc
0.79424+1.42774*i 31:-0.27524-0.36169*i 31: 2.15529-0.61873*i aBCbCaBc
0.79424+1.42774*i 31:-0.27524-0.36169*i 31: 2.15529-2.71313*i aBBaBc
0.79424+1.42774*i 31:-0.27524+1.73270*i 31: 2.15529+1.47566*i cBCaBc
0.79424+1.42774*i 31:-0.27524+1.73270*i 31: 2.15529-0.61873*i cBCbCaBc
0.79424+1.42774*i 31:-0.27524+1.73270*i 31: 2.15529-2.71313*i cBBaBc
0.79424+1.42774*i 31:-0.27524-2.45609*i 31: 2.15529+1.47566*i aCaBCaBc
0.79424+1.42774*i 31:-0.27524-2.45609*i 31: 2.15529-0.61873*i aCaBCbCaBc
0.79424+1.42774*i 31:-0.27524-2.45609*i 31: 2.15529-2.71313*i aCaBBaBc
0.79424+1.42774*i 31: 0.72647+1.03253*i 31: 1.15358+0.08144*i c
0.79424+1.42774*i 31: 0.72647+1.03253*i 31: 1.15358+2.17583*i Bc
0.79424+1.42774*i 31: 0.72647+1.03253*i 31: 1.15358-2.01296*i bc
0.79424+1.42774*i 31: 0.72647-1.06186*i 31: 1.15358+0.08144*i bCaB
0.79424+1.42774*i 31: 0.72647-1.06186*i 31: 1.15358+2.17583*i bCaBCBc
0.79424+1.42774*i 31: 0.72647-1.06186*i 31: 1.15358-2.01296*i bCaBCBBc
0.79424+1.42774*i 31: 0.72647+3.12693*i 31: 1.15358+0.08144*i cbAcBc
0.79424+1.42774*i 31: 0.72647+3.12693*i 31: 1.15358+2.17583*i CbcBc
0.79424+1.42774*i 31: 0.72647+3.12693*i 31: 1.15358-2.01296*i CbcBBc
36 ortholines

=================================
cdh@maia 14:38:39 ~ $ tube
1. : r c 5 129

1. m129(,) (,): su 3 0 3 0
solution type: nongeometric

1. m129(3,0) (3,0): pr vol
Volume is: 0.5277222202
Estimated precision: 10

1. m129(3,0) (3,0): pr co
print core (length ortholines k) ? length
Core 0:  1.80204-0.41501*i
Core 1:  1.80204-0.41501*i

1. m129(3,0) (3,0): find core
index of core geodesic ? 0
Core geodesic has length  1.80204-0.41501*i
Geodesic: 7.

1. m129(3,0) (3,0): find core
index of core geodesic ? 1
Core geodesic has length  1.80204-0.41501*i
Geodesic: 8.

1. m129(3,0) (3,0): pr orth
cutoff radius ? 1
geodesics to display ? 7 8
0.55404-1.13507*i  7: 1.36345+0.70513*i  8:-0.20692+0.73224*i 
0.55404-1.13507*i  7: 1.36345+0.70513*i  8:-0.20692-1.36216*i 
0.55404-1.13507*i  7: 1.36345+0.70513*i  8:-0.20692+2.82663*i 
0.55404-1.13507*i  7: 1.36345-1.38926*i  8:-0.20692+0.73224*i 
0.55404-1.13507*i  7: 1.36345-1.38926*i  8:-0.20692-1.36216*i 
0.55404-1.13507*i  7: 1.36345-1.38926*i  8:-0.20692+2.82663*i 
0.55404-1.13507*i  7: 1.36345+2.79953*i  8:-0.20692+0.73224*i 
0.55404-1.13507*i  7: 1.36345+2.79953*i  8:-0.20692-1.36216*i 
0.55404-1.13507*i  7: 1.36345+2.79953*i  8:-0.20692+2.82663*i 
0.55404+2.00652*i  7: 0.46243-0.13456*i  8: 0.69410-0.52246*i 
0.55404+2.00652*i  7: 0.46243-0.13456*i  8: 0.69410+1.57193*i 
0.55404+2.00652*i  7: 0.46243-0.13456*i  8: 0.69410-2.61686*i 
0.55404+2.00652*i  7: 0.46243+1.95983*i  8: 0.69410-0.52246*i 
0.55404+2.00652*i  7: 0.46243+1.95983*i  8: 0.69410+1.57193*i 
0.55404+2.00652*i  7: 0.46243+1.95983*i  8: 0.69410-2.61686*i 
0.55404+2.00652*i  7: 0.46243-2.22896*i  8: 0.69410-0.52246*i 
0.55404+2.00652*i  7: 0.46243-2.22896*i  8: 0.69410+1.57193*i 
0.55404+2.00652*i  7: 0.46243-2.22896*i  8: 0.69410-2.61686*i 
0.77574-2.01090*i  7: 0.01192+0.49279*i  7: 0.91294-0.76191*i ABABabaBABA
0.77574-2.01090*i  7: 0.01192+0.49279*i  7: 0.91294+1.33248*i ABBABabaBABA
0.77574-2.01090*i  7: 0.01192+0.49279*i  7: 0.91294-2.85631*i aBabaBABA
0.77574-2.01090*i  7: 0.01192-1.60161*i  7: 0.91294-0.76191*i abbaBABabaBABA
0.77574-2.01090*i  7: 0.01192-1.60161*i  7: 0.91294+1.33248*i abbabABabaBABA
0.77574-2.01090*i  7: 0.01192-1.60161*i  7: 0.91294-2.85631*i ababaBABA
0.77574-2.01090*i  7: 0.01192+2.58718*i  7: 0.91294-0.76191*i abaBABabaBABA
0.77574-2.01090*i  7: 0.01192+2.58718*i  7: 0.91294+1.33248*i ababABabaBABA
0.77574-2.01090*i  7: 0.01192+2.58718*i  7: 0.91294-2.85631*i aabaBABA
0.77574-2.01090*i  8: 0.24359+0.10489*i  8: 1.14461-1.14981*i aBABAbabABABA
0.77574-2.01090*i  8: 0.24359+0.10489*i  8: 1.14461+0.94458*i abbaBAbabABABA
0.77574-2.01090*i  8: 0.24359+0.10489*i  8: 1.14461+3.03898*i abAbabABABA
0.77574-2.01090*i  8: 0.24359-1.98951*i  8: 1.14461-1.14981*i abABBABAbabABABA
0.77574-2.01090*i  8: 0.24359-1.98951*i  8: 1.14461+0.94458*i abAbaBAbabABABA
0.77574-2.01090*i  8: 0.24359-1.98951*i  8: 1.14461+3.03898*i abababABABA
0.77574-2.01090*i  8: 0.24359+2.19928*i  8: 1.14461-1.14981*i ababABAbabABABA
0.77574-2.01090*i  8: 0.24359+2.19928*i  8: 1.14461+0.94458*i ababaBAbabABABA
0.77574-2.01090*i  8: 0.24359+2.19928*i  8: 1.14461+3.03898*i abbabABABA
36 ortholines

==> anc/four_torsion/README.txt <==
This directory contains the files necessary to create the list of orbifolds used in the proof of Theorem 1.8.  It also contains Peter Milley's code to verify their volumes (in 'rigorous_volume').

To verify these computations, you need to have working installations of:
C/C++
Perl
Python 2.7
snap
SnapPy
Pari/GP


1:  Run generate_snap_files (in smallcalculator.py) to generate the files
containing list of surgeries to be checked in snap.  Run this from inside
SnapPy.  Note that in the 4-torsion case, we don't need to use the full list
of mom manifolds from the theorem of Gabai-Meyerhoff-Milley.  The following
command generates the files m0*.snap.  Each one of these '.snap' files
contains filling information that will be processed with Snap.

generate_snap_files(0.51, fewer_moms, 4)

2: Run create_snap_files. This runs each surgery in each m0*.snap file through
Snap to check for a geometric structure.  The results are written as the
m0*.out files.

3: Run extract_geometric.py, extract_nonhyperbolic.py and
extract_nongeometric.py to create geometric.snap, nongeometric.txt, and
nonhyperbolic.txt.  These sort the fillings into geometric, non-geometric, and
non-hyperbolic.  

./extract_geometric.py m003 m004 m006 m007 m009 m010
./extract_nongeometric.py m003 m004 m006 m007 m009 m010
./extract_nonhyperbolic.py m003 m004 m006 m007 m009 m010

4: geometric.snap reads each of the files in geometric.snap and prints out
tetrahedra shapes and filling equations to the file snap.results. Run:

snap -b <geometric.snap >snap.results

5: Run ./stripper to clean up snap.results for further steps.  Creates a file called snapoutfile

6: Run Moser's algorithm on snapoutfile.  This implementation of Moser's algorithm is hardcoded for the number of fillings we are checking and for input file called 'snapoutfile'.  Run:

gp -s 900M -q <moser-algorithm.pari >moseralg.output

7: Copy snap.results and moseralg.output into volumecomp. Go into volumecomp and do the following to prepare the files needed for rigorous volume computation:

grep "~" snap.results > shapes 
perl -nle 'if( /delta=(.*)/ ){ print $1 }' moseralg.output > deltas
./interleave.pl shapes deltas > volumes.input
perl -pi -e 's/\+/ \+ /g' volumes.input

8: Copy volumes.input into ../rigorous_volume.  Run rigorous_volume with the volume bound of 0.51.  Check the output by inspecting the file volumes.output.  This is the step where we rigorously verify that the volumes reported by Snap are at least 0.51.

rigorous_volume 0.51 volumes.input > volumes.output



==> anc/four_torsion/create_snap_files <==
#!/bin/tcsh

/usr/local/bin/snap -b <m003.snap >m003.out
/usr/local/bin/snap -b <m004.snap >m004.out
/usr/local/bin/snap -b <m006.snap >m006.out
/usr/local/bin/snap -b <m007.snap >m007.out
/usr/local/bin/snap -b <m009.snap >m009.out
/usr/local/bin/snap -b <m010.snap >m010.out
/usr/local/bin/snap -b <m011.snap >m011.out
/usr/local/bin/snap -b <m015.snap >m015.out
/usr/local/bin/snap -b <m016.snap >m016.out
/usr/local/bin/snap -b <m017.snap >m017.out


==> anc/four_torsion/extract_geometric.py <==
#!/usr/bin/python

#This thing should generate a snap file from all geometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('geometric.snap', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if ' geometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n'+'sur '+param+' pr ac sh pr -pa fi clear sur\n')
	outfile.close()
geomfile.close()


==> anc/four_torsion/extract_nongeometric.py <==
#!/usr/bin/python

#This thing should generate a snap file from all nongeometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('nongeometric.txt', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if 'nongeometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n')
			geomfile.write(param+'\n')
	outfile.close()
geomfile.close()


==> anc/four_torsion/extract_nonhyperbolic.py <==
#!/usr/bin/python

#This thing should generate a snap file from all nongeometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('nonhyperbolic.txt', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if 'solution' in lines[i+1] and not 'geometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n')
			geomfile.write(param+'\n')
	outfile.close()
geomfile.close()


==> anc/four_torsion/generate_snap_files.py <==

#run in snappy
#import math
#import snappy

def gcd(a,b):
        while b != 0:
            rem = a % b
            a = b
            b = rem
        return a

moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']
fewer_moms = ['m003','m004','m006','m007','m009','m010']

#here's a dictionary that converts snappea notation into snap notation
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

#length_bound Calculates upper bound for the length of a slope s such that
#filling cusped manifold 'manifold' along s results in volume less than 'bound' using
#Futer-Kalfagianni-Purcell
def length_bound(manifold, bound): 
    return 2*math.pi / math.sqrt(1 - (bound/manifold.volume())**(2.0/3.0))

#length of p,q curve in manifold
def length( p, q , manifold):
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    x = r.real
    y = r.imag
    u = s.real
    v = s.imag
    return math.sqrt((p*x+q*u)**2 + (p*y+q*v)**2)
	 
#small_filling_params Finds filling parameters (p,q) such that filling cusped manifold 'manifold' along
#(p,q) curve gives orbifold of volume less than 'bound' with singular locus a
#knot labeled 'order'
def small_filling_params_of_order(manifold, bound, order):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(int(math.ceil(a))):
        for q in range(int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q)==order:
                params.append((p,q))
    return params

def generate_snap_files(bound, listofmanifolds, order):
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	for m in listofmanifolds:
		mfile = open(m+'.snap',"w")
		mfile.write('r c ' + snapnot[m]+'\n')
		mfile.close()
		manif = Manifold(m)
		params = small_filling_params_of_order(manif, bound, order)
		mfile = open(m+'.snap', "a")
		for p in params:
			mfile.write('sur '+str(p[0])+' '+str(p[1])+' clear sur\n')
		mfile.close()













==> anc/four_torsion/geometric.snap <==
r c 5 3
sur 0 4 pr ac sh pr -pa fi clear sur
r c 5 3
sur 4 0 pr ac sh pr -pa fi clear sur
r c 5 3
sur 4 4 pr ac sh pr -pa fi clear sur
r c 5 4
sur 0 4 pr ac sh pr -pa fi clear sur
r c 5 4
sur 4 4 pr ac sh pr -pa fi clear sur
r c 5 4
sur 8 4 pr ac sh pr -pa fi clear sur
r c 5 4
sur 12 4 pr ac sh pr -pa fi clear sur
r c 5 6
sur 0 4 pr ac sh pr -pa fi clear sur
r c 5 6
sur 4 4 pr ac sh pr -pa fi clear sur
r c 5 6
sur 8 4 pr ac sh pr -pa fi clear sur
r c 5 7
sur 0 4 pr ac sh pr -pa fi clear sur
r c 5 7
sur 4 0 pr ac sh pr -pa fi clear sur
r c 5 7
sur 4 4 pr ac sh pr -pa fi clear sur
r c 5 7
sur 8 4 pr ac sh pr -pa fi clear sur
r c 5 9
sur 0 4 pr ac sh pr -pa fi clear sur
r c 5 9
sur 4 4 pr ac sh pr -pa fi clear sur
r c 5 9
sur 8 4 pr ac sh pr -pa fi clear sur
r c 5 10
sur 0 4 pr ac sh pr -pa fi clear sur
r c 5 10
sur 4 0 pr ac sh pr -pa fi clear sur
r c 5 10
sur 4 4 pr ac sh pr -pa fi clear sur
r c 5 3
sur -8 4 pr ac sh pr -pa fi clear sur
r c 5 3
sur -4 4 pr ac sh pr -pa fi clear sur
r c 5 3
sur -4 8 pr ac sh pr -pa fi clear sur
r c 5 3
sur 0 4 pr ac sh pr -pa fi clear sur
r c 5 3
sur 4 0 pr ac sh pr -pa fi clear sur
r c 5 3
sur 4 4 pr ac sh pr -pa fi clear sur
r c 5 4
sur -12 4 pr ac sh pr -pa fi clear sur
r c 5 4
sur -8 4 pr ac sh pr -pa fi clear sur
r c 5 4
sur -4 4 pr ac sh pr -pa fi clear sur
r c 5 4
sur 0 4 pr ac sh pr -pa fi clear sur
r c 5 4
sur 4 4 pr ac sh pr -pa fi clear sur
r c 5 4
sur 8 4 pr ac sh pr -pa fi clear sur
r c 5 4
sur 12 4 pr ac sh pr -pa fi clear sur
r c 5 6
sur -8 4 pr ac sh pr -pa fi clear sur
r c 5 6
sur -4 4 pr ac sh pr -pa fi clear sur
r c 5 6
sur 0 4 pr ac sh pr -pa fi clear sur
r c 5 6
sur 4 4 pr ac sh pr -pa fi clear sur
r c 5 6
sur 8 4 pr ac sh pr -pa fi clear sur
r c 5 7
sur -8 4 pr ac sh pr -pa fi clear sur
r c 5 7
sur -4 4 pr ac sh pr -pa fi clear sur
r c 5 7
sur 0 4 pr ac sh pr -pa fi clear sur
r c 5 7
sur 4 0 pr ac sh pr -pa fi clear sur
r c 5 7
sur 4 4 pr ac sh pr -pa fi clear sur
r c 5 7
sur 8 4 pr ac sh pr -pa fi clear sur
r c 5 9
sur -8 4 pr ac sh pr -pa fi clear sur
r c 5 9
sur -4 4 pr ac sh pr -pa fi clear sur
r c 5 9
sur 0 4 pr ac sh pr -pa fi clear sur
r c 5 9
sur 4 4 pr ac sh pr -pa fi clear sur
r c 5 9
sur 8 4 pr ac sh pr -pa fi clear sur
r c 5 10
sur -8 4 pr ac sh pr -pa fi clear sur
r c 5 10
sur -4 4 pr ac sh pr -pa fi clear sur
r c 5 10
sur 0 4 pr ac sh pr -pa fi clear sur
r c 5 10
sur 4 0 pr ac sh pr -pa fi clear sur
r c 5 10
sur 4 4 pr ac sh pr -pa fi clear sur


==> anc/four_torsion/m003.out <==
pari initialized
r c 5 3
sur -8 4 clear sur
solution type: geometric
sur -4 4 clear sur
solution type: geometric
sur -4 8 clear sur
solution type: geometric
sur 0 4 clear sur
solution type: geometric
sur 4 0 clear sur
solution type: geometric
sur 4 4 clear sur
solution type: geometric


==> anc/four_torsion/m003.snap <==
r c 5 3
sur -8 4 clear sur
sur -4 4 clear sur
sur -4 8 clear sur
sur 0 4 clear sur
sur 4 0 clear sur
sur 4 4 clear sur


==> anc/four_torsion/m004.out <==
pari initialized
r c 5 4
sur -12 4 clear sur
solution type: geometric
sur -8 4 clear sur
solution type: geometric
sur -4 4 clear sur
solution type: geometric
sur 0 4 clear sur
solution type: geometric
sur 4 0 clear sur
solution type: nongeometric
sur 4 4 clear sur
solution type: geometric
sur 8 4 clear sur
solution type: geometric
sur 12 4 clear sur
solution type: geometric


==> anc/four_torsion/m004.snap <==
r c 5 4
sur -12 4 clear sur
sur -8 4 clear sur
sur -4 4 clear sur
sur 0 4 clear sur
sur 4 0 clear sur
sur 4 4 clear sur
sur 8 4 clear sur
sur 12 4 clear sur


==> anc/four_torsion/m006.out <==
pari initialized
r c 5 6
sur -8 4 clear sur
solution type: geometric
sur -4 4 clear sur
solution type: geometric
sur 0 4 clear sur
solution type: geometric
sur 4 0 clear sur
solution type: nongeometric
sur 4 4 clear sur
solution type: geometric
sur 8 4 clear sur
solution type: geometric


==> anc/four_torsion/m006.snap <==
r c 5 6
sur -8 4 clear sur
sur -4 4 clear sur
sur 0 4 clear sur
sur 4 0 clear sur
sur 4 4 clear sur
sur 8 4 clear sur


==> anc/four_torsion/m007.out <==
pari initialized
r c 5 7
sur -8 4 clear sur
solution type: geometric
sur -4 4 clear sur
solution type: geometric
sur 0 4 clear sur
solution type: geometric
sur 4 0 clear sur
solution type: geometric
sur 4 4 clear sur
solution type: geometric
sur 8 4 clear sur
solution type: geometric


==> anc/four_torsion/m007.snap <==
r c 5 7
sur -8 4 clear sur
sur -4 4 clear sur
sur 0 4 clear sur
sur 4 0 clear sur
sur 4 4 clear sur
sur 8 4 clear sur


==> anc/four_torsion/m009.out <==
pari initialized
r c 5 9
sur -8 4 clear sur
solution type: geometric
sur -4 4 clear sur
solution type: geometric
sur 0 4 clear sur
solution type: geometric
sur 4 0 clear sur
solution type: nongeometric
sur 4 4 clear sur
solution type: geometric
sur 8 4 clear sur
solution type: geometric


==> anc/four_torsion/m009.snap <==
r c 5 9
sur -8 4 clear sur
sur -4 4 clear sur
sur 0 4 clear sur
sur 4 0 clear sur
sur 4 4 clear sur
sur 8 4 clear sur


==> anc/four_torsion/m010.out <==
pari initialized
r c 5 10
sur -8 4 clear sur
solution type: geometric
sur -4 4 clear sur
solution type: geometric
sur 0 4 clear sur
solution type: geometric
sur 4 0 clear sur
solution type: geometric
sur 4 4 clear sur
solution type: geometric


==> anc/four_torsion/m010.snap <==
r c 5 10
sur -8 4 clear sur
sur -4 4 clear sur
sur 0 4 clear sur
sur 4 0 clear sur
sur 4 4 clear sur


==> anc/four_torsion/moser-algorithm.pari <==
/* moser-algorithm.pari */
/* Modified from Harriet Moser.  Run with gp */
/* Verifies hyperbolicity and finds value of DELTA for a hard-coded number \
of manifolds in a hard-coded file, with particular format.  Hard-coding flagged below. */

/* If the following is uncommented, append to logfile. */
/* \l logfile-testme */

/* set precision to 60 (or higher for very large manifolds) from the default of 28 */
\p 210

/* First we define a few functions which are called below. */
v(rr) = vector( (2*n)+1,l,G[rr,l] )
t(ss) = vector( 2*n,l,K[ss,l] )
f(ii) = sum( j = 1, n, F[ii,j]*log(a[j]) ) + sum( j = 1, n, F[ii,n+j]*log(1-a[j]) ) + F[ii,(2*n)+1]*Pi*I
g(ii,jj) = ( F[ii,jj]/a[jj] ) - ( F[ii,n+jj]/(1-a[jj]) )
delta(ii,jj) = if( abs(F[ii,jj])+abs(F[ii,jj+n]), ( Eps/(2*n) )*( 1/( (abs(F[ii,jj])/(abs(a[jj]))^2) + \
                  (abs(F[ii,n+jj])/(abs(1-a[jj]))^2) ) ),((4*normb)/Eta)+1 )
vecdelta(jj) = vector( n, i, delta(i,jj) )
mindelta(jj) = vecmin( vecdelta(jj) )
vecmindelta(jj) = [mindelta(jj),imag(a[jj]),(norml2(a[jj]))/2,(norml2(1-a[jj]))/2]
mmindelta(jj) = vecmin( vecmindelta(jj) )
c(i,j) = (abs(F[i,j])/(abs(a[j]) - 2*normhh)^2) + (abs(F[i,j+n])/(abs(1-a[j]) - 2*normhh)^2) 

/* template */
/* Follow Moser's template, given as additional material in AGT paper. */
/* n is number of tetrahedra. \
 k is number of cusps, total \
 a is a vector containing gluing equations, obtained from SNAP by 'print shapes' \
 FF is the cusp equations matrix \
 GG is the consistency equation matrix \
 ccounter is the number of the manifold
 */
template(n,k,a,FF,GG,ccounter,compare=5) = 
{local(F,G,H,K,r);
F=FF;
G=GG;

/* define matrix H, by eliminating the last column of F representing the Pi*I coefficient */
H = matrix (k,2*n,i,j,F[i,j]);

/*   define matrix K, by eliminating the last column of G representing the Pi*I coefficient */
K = matrix (n,2*n,i,j,G[i,j]);
/* redefine F and H by adding rows to them from G  and K respectively\
   until the rank of F and H are both n */
r=1;
/* v(r)= vector( (2*n)+1,l,G[r,l] );*/
/* t(r)=vector( 2*n,l,K[r,l] );*/
while( n - matrank(H) && (n+1-r), 
      if( (matrank(concat(F,v(r))) - matrank(F)) && (matrank(concat(H,t(r))) - matrank(H)),
            F = concat(F,v(r));
            H = concat(H,t(r)),
            r=r++
         )
      );

eval(F);
eval(H);
/* set up the filling equations as log functions evaluated at a*/
/* f(i) = sum( j = 1, n, F[i,j]*log(a[j]) ) + sum( j = 1, n, F[i,n+j]*log(1-a[j]) ) + F[i,(2*n)+1]*Pi*I; */

/* define the vector b in C^n */
b = vector( n, i, f(i) );

/* identify the norm of b */
normb = sqrt( norml2(b) );

/* identify A, the derivative matrix for f at a */
/* g(i,j) = ( F[i,j]/a[j] ) - ( F[i,n+j]/(1-a[j]) ); */
A = matrix( n, n, i, j, g(i,j) );

/* check that determinant of A is not zero */
matdet(A);

/* find eigen values for M=(conjugate of A) * (transpose of A) */
M = conj(A)*mattranspose(A);
wapprox = polroots( charpoly(M,x) );
w = real( wapprox );

/* define Eta = (square root of smallest eigen value of M)/2 */
Eta = sqrt ( vecmin( w ) )/2;

/* define  Eps = ((square root of smallest eigen value of M) - Eta)/n */
Eps = ( sqrt( vecmin( w ) ) - Eta )/n;

/* Identify DELTA */
/* If not both F[i,j ] and F[i,j+n] are equal to zero, \
select delta(i,j) according to instructions.\
   If both equal zero, then we get zero as the denominator;\
	 however any arbitrarily large delta will \
   work for this i and j, so select  delta(i,j)=(4*normb)/Eta + 1 */
/* delta(i,j) = if( abs(F[i,j])+abs(F[i,j+n]), ( Eps/(2*n) )*( 1/( (abs(F[i,j])/(abs(a[j]))^2) + \
                  (abs(F[i,n+j])/(abs(1-a[j]))^2) ) ),((4*normb)/Eta)+1 ); */
/* vecdelta(j) = vector( n, i, delta(i,j) ); */
/* mindelta(j) = vecmin( vecdelta(j) ); */
/* vecmindelta(j) = [mindelta(j),imag(a[j]),(norml2(a[j]))/2,(norml2(1-a[j]))/2]; */
/* mmindelta(j) = vecmin( vecmindelta(j) ); */
VECDELTA = vector( n, j, mmindelta(j) );
DELTA  = vecmin( VECDELTA );

/* find the value that the norm of b must be less than */
(Eta*DELTA)/4;

/* compare norm of b to above */
if(normb < ( (Eta*DELTA)/4 ),compare=2);

/* change b into a matrix to do matrix multiplication */
B = matrix(n,1,j,i,b[j]);

/* define the vector hh */
hhh = -(A)^(-1)*(B);
hh = vector(n, j, hhh[j,1]);

/* compare length of hh to DELTA to see if Kantorovich region is included in the Whitney region */
normhh =sqrt(norml2(hh));
2*(normhh) < DELTA;

/* perform the first three tests to see if this method is applicable */
atilde = a + hh;
/* test 1 to see if fat solution; if j > n */
for(j = 1, n, if(normhh < imag(atilde[j]), ,error("failure at atilde[", j, "]")));

/* test 2 to see if cijj can be defined */
for(j = 1, n, if(normhh < (1/2)*abs(a[j]), ,error("failure at atilde[", j, "]")));

/* test 3; other test to see if cijj can be defined */
for(j = 1, n, if(normhh < (1/2)*abs(1 - a[j]), ,error("failure at atilde[", j, "]")));

/* identify the Lipschitz ratio, Mlips */
/* c(i,j) = (abs(F[i,j])/(abs(a[j]) - 2*normhh)^2) + (abs(F[i,j+n])/(abs(1-a[j]) - 2*normhh)^2); */
Mlips = sqrt( sum( j = 1, n, sum(i = 1, n, c(i,j)^2) ) );

/* identify normAinv, the norm of A^(-1), using the definition of matrix \
  norm as the supremum of A^(-1)v for v on the n-sphere */
/* find the eigen values for MM = (transpose of A) * (conjugate of A) */
/* MM = mattranspose(A) * conj(A); */
/* wwapprox = polroots( charpoly(MM,y) ); */
/* ww = real( wwapprox ); */
normAinv = 1/(2 * Eta);

/* do the Kantorovich tests */
/* find the value that the norm of b must be less than or equal to wrt supremum norm */
1/(2*(normAinv)^2 * Mlips );
if( normb  <= 1/(2*(normAinv)^2 * Mlips ),compare=2);

/* find the length norm and the value that the norm of b must be less than or equal \
    to wrt length norm */
sqrt(norml2(A^(-1)));
1/(2 * norml2(A^(-1)) * Mlips );
if( normb <= 1/(2* norml2(A^(-1)) * Mlips ),compare=3);

if(compare<4,
  print("manifold ",ccounter+10," is complete hyperbolic, delta=", DELTA),
	print("manifold ",ccounter+10," cannot be proven to be complete hyperbolic"))
}


/*  This is where the program starts running. */
trap()
counter = 1;
cancel = 0;

/* Here counter steps through all manifolds in the file snapoutfile. \
  Must ensure that last value of counter matches file number of manifold data in file. \
	In case of 4-torsion, we need to check 54 fillings */
{ for(counter=1,54,
	ID = counter;

/* va is a vector containing all tetrahedra shapes, from SNAP. \
SNAP commands to obtain this data:  read file <filename>, pr sol  \
(Note if sol is not geometric, then Moser's test will not work) \
pr ac sh (=print accurate shapes) */
	va = Vec(extern("sed -n " (4*counter)"p snapoutfile"));
/* once get shape vector, find vn=length of vector */
	vn = matsize(va)[2];
/* soltype determines whether solution is geometric or not. \
 If tetrahedra are negatively oriented or flat, soltype is >2 */
	soltype=2;
  for(imm=1,vn,if(imag(va[imm])<0,soltype=3));
  for(imm=1,vn,if(imag(va[imm])<10^(-28),soltype=4));

/* Now get the filling equations, found in snapoutfile */
	FG = extern("sed -n "(4*counter+1)"p snapoutfile");
/* find total number of equations: n+k */
	numalleq = matsize(FG)[1];
/* find number of cusps */
	vk = numalleq - vn;
/* initialize the cusp equations matrix */
	vF = matrix(vk,2*(vn) +1,ii,jj,FG[ii,jj]);
/* initialize the consistency equation matrix */ 
	vG = matrix(vn,2*(vn) +1,ii,jj,FG[vk+ii,jj]);	
/* if manifold not geometric solution, do not call function, otherwise call funtion */
/*	if(cancel,cancel=0,template(vn,vk,vF,vG));*/
/* JSP:  What does the following do?  seems specific to Moser's data.  Comment out */
/*	if( (counter/2)<= 415, */
/*		tet="5 "; */
/*		mfld=(counter/2)-1, */
/*		newcounter=counter - 830; */
/*		if( (newcounter/2)<=962, */
/*			tet="6 "; */
/*			mfld=(newcounter/2)-1, */
/*			tet="7 "; */
/*			mfld=(newcounter/2) - 963 */
/*		) 	); */
	if(soltype<3,template(vn,vk,va,vF,vG,counter),
		print("manifold ",counter," has param with neg or <10^(-28) imag component as approx sol")
	);
    )
}
	


==> anc/four_torsion/moseralg.output <==
   realprecision = 211 significant digits (210 digits displayed)
manifold 11 is complete hyperbolic, delta=0.00315887137878639960285838402582178361948029440939153425603839479695707334349659669396757369963399351380186979483088166289397607046435535880255838097966000016182271396958028957778665409509988920510403375970165372
manifold 12 is complete hyperbolic, delta=0.00265917872999725654621649032373584595796328155484625623138767504574090246431528490557185041424717629566641826941617130983061334574853536736782626482710965820025782667577514645452819907639031277175048400570945362
manifold 13 is complete hyperbolic, delta=0.00167426912480508654932066592705198372444166093515020445889744964488369163967730310521924921505409420127991679022608765182477307595052297433589814716754099897779327984442927230822614986527405618626550944577942150
manifold 14 is complete hyperbolic, delta=0.00402899999980320083077641141686992117709916036057069752519276463974131998237759505720400189705503750892153097740497252108245425544938411757670474496793014424441888220750050992724278793173754387355478994918806220
manifold 15 is complete hyperbolic, delta=0.00330859956402693858671562940240403321987975860066132377678626928400946783865718166329818274760157058210286748858808936919180145162827630734312034010462267082266540138670976273655795667185952473675743129586745319
manifold 16 is complete hyperbolic, delta=0.00284545797633912489756383266793433638018200313285844014613376697523724067438662134087019986507364100424609527884017374823690144064353202173175736166564694070583495417235139701468256848814929216409637628625950895
manifold 17 is complete hyperbolic, delta=0.00256676975959974243177272700857835813096507571144965569810341365081255125692249617283133612565511069970585021453431308461079080169253351754244137843983806702484511511773132261504080297781881074653666341373426161
manifold 18 is complete hyperbolic, delta=0.00169853685810329857995068349063844505954678738172518230030644631135814529896450677347579342549454313452696111142513650754482412528671133778130157578652122988659639793212375987636399177857713307470344380401292198
manifold 19 is complete hyperbolic, delta=0.00298932620426327289037734036985110629149055005321879590049128139961138233406197050433893853059561864652569831927383255345576853684565209977330766768887805165371422961478479340773338674075482601161607548648766598
manifold 20 is complete hyperbolic, delta=0.00329673095184062989521649745327009154908534790910623162619086190575960641234018051904688456906879929752677515209426063203567875789146713536461149505117853266675184852654953505092816675869997168148918159748037704
manifold 21 is complete hyperbolic, delta=0.00109546017439248392678219907188886852140067070608337016908598594177057565023466180093845628319346620486575463385096718539284768045841376354464233062406776368085440701914707743565562055122080835847896162809044457
manifold 22 is complete hyperbolic, delta=0.0000920842115138131500538538233467446586218059985373887616512364754569939340901437580301249888951727416883443226454044846398178183764035425557331509969593938663830067397296802185464790265019819227959006844759790776
manifold 23 is complete hyperbolic, delta=0.00316715959365316035342250656861114837592839996712080262330849128685793624254060345067793974846857425181581953583907218124669514553755962073254993244962036780955194605628088923304808945608259955662022244651368345
manifold 24 is complete hyperbolic, delta=0.000643188414411906660753959393971504046835492881993156567272282417847483136571840134528854429218741862713011818644556419148961845083621620820893210690646962972170808030773438022629828751213914761308301122937688187
manifold 25 is complete hyperbolic, delta=0.000558525729372002614427072243700171786570746202092263882056277872491748406068105154623592399795064511440731726378216998560766472102639409152475560780669287703272460950576122362198876353832212600868927480779639957
manifold 26 is complete hyperbolic, delta=0.00105395159703986074618482663592366577205584390877143038753820757310527586631794514579954438173625305289603866057079524486288343436009837167212263149587229203202392104443736065133090811302121863357435542277969274
manifold 27 is complete hyperbolic, delta=0.000464907155244397891828763082702190917512241131092066073090557727332248760059816767266243012927830563311726706757947407261396361510296781568920852734554840686526222888690368237839539228684026585985925870923119493
manifold 28 is complete hyperbolic, delta=0.00113653930210160597796619536642041284749468899956132460114750814655343906211892344193516090530899981075782997608372330561445889185798274811942501121320696015983892561331379764334328819258749959104482413912789553
manifold 29 is complete hyperbolic, delta=0.000135933813609809558752814535129901637264775594696982871993993813593063132835730622861412067834419438250733627902230136488228253561414175384154745696442942978264913173509013544518356606263883973477057528458031079
manifold 30 is complete hyperbolic, delta=0.000244444279049628236899654720821731777393652299404702969382331152880546944716907831813300027655002207605020455168345489833113786466775053000803938631798802422680666591097587257179494004241016392787067674768303950
manifold 31 is complete hyperbolic, delta=0.00294310881660022335568156243554904199166286298950194446843794673953702100168994804986312990370580307507921635241871405829314400125182730644042295319819924427892949454580311958631214902945699032518118011543034834
manifold 32 is complete hyperbolic, delta=0.0281618545131435315098620286072960153558447050966397451354961260566242497818371905488050061077714030674292000190865440813040732518935825745033928995421962783845188925822396017993570144375100093433328128634184795
manifold 33 is complete hyperbolic, delta=0.00651337391259557446818506200770435634909180423209954443124531185360880221203252015054830856092866440025397810128771420566004219634044000486970322875679825257230664058682242070157171781493490065245580026827360429
manifold 34 is complete hyperbolic, delta=0.00315887137878639960285838402582178361948029440939153425603839479695707334349659669396757369963399351380186979483088166289397607046435535880255838097966000016182271396958028957778665409509988920510403375970165372
manifold 35 is complete hyperbolic, delta=0.00265917872999725654621649032373584595796328155484625623138767504574090246431528490557185041424717629566641826941617130983061334574853536736782626482710965820025782667577514645452819907639031277175048400570945362
manifold 36 is complete hyperbolic, delta=0.00167426912480508654932066592705198372444166093515020445889744964488369163967730310521924921505409420127991679022608765182477307595052297433589814716754099897779327984442927230822614986527405618626550944577942150
manifold 37 is complete hyperbolic, delta=0.0107886223388862656633617756116233577719076384987311125491998451416983036591003479925789432689342923281044129462289784947534257360825927655296914515923154301258169404330765309194189576196340805877860525710206936
manifold 38 is complete hyperbolic, delta=0.00716990751399413484843112323289299036342548045789153450136707203852362186454234008718078652852970961585305958738396265067223968769834510100025745336852836792649079972219656266278911620362499535575790924283557175
manifold 39 is complete hyperbolic, delta=0.00514763193248454704033184150502567436370613728965664547940660130751787841826753194319598940742109373651514457302456540295778971399413620782847187217559850526813063344174472489084204999233999724322262724892999712
manifold 40 is complete hyperbolic, delta=0.00402899999980320083077641141686992117709916036057069752519276463974131998237759505720400189705503750892153097740497252108245425544938411757670474496793014424441888220750050992724278793173754387355478994918806220
manifold 41 is complete hyperbolic, delta=0.00330859956402693858671562940240403321987975860066132377678626928400946783865718166329818274760157058210286748858808936919180145162827630734312034010462267082266540138670976273655795667185952473675743129586745319
manifold 42 is complete hyperbolic, delta=0.00284545797633912489756383266793433638018200313285844014613376697523724067438662134087019986507364100424609527884017374823690144064353202173175736166564694070583495417235139701468256848814929216409637628625950895
manifold 43 is complete hyperbolic, delta=0.00256676975959974243177272700857835813096507571144965569810341365081255125692249617283133612565511069970585021453431308461079080169253351754244137843983806702484511511773132261504080297781881074653666341373426161
manifold 44 is complete hyperbolic, delta=0.000853256027646266138439182616818438333894067988527853525792462580283627572890640182058886122206219209471061299272520022164375811971064333798067777815369673654174045298663677961183933487553911443978292753165820521
manifold 45 is complete hyperbolic, delta=0.000636692547085194852566793961965492643022047945896019664735714680318253905698926570971842123436922012429144799567988172580047998017651314376747402280438043784808876982616119805251463461377305197468465870378375220
manifold 46 is complete hyperbolic, delta=0.00169853685810329857995068349063844505954678738172518230030644631135814529896450677347579342549454313452696111142513650754482412528671133778130157578652122988659639793212375987636399177857713307470344380401292198
manifold 47 is complete hyperbolic, delta=0.00298932620426327289037734036985110629149055005321879590049128139961138233406197050433893853059561864652569831927383255345576853684565209977330766768887805165371422961478479340773338674075482601161607548648766598
manifold 48 is complete hyperbolic, delta=0.00329673095184062989521649745327009154908534790910623162619086190575960641234018051904688456906879929752677515209426063203567875789146713536461149505117853266675184852654953505092816675869997168148918159748037704
manifold 49 is complete hyperbolic, delta=0.000378654130951399651235683671374985164470074018664519824476873505026662742290601024519983681553182779435358582654382114263447259447772150003606304095858405815694129293420528275254538477828779298055404928169652792
manifold 50 is complete hyperbolic, delta=0.000454599995502968267319612409893152475213520575161538294722792614956925961589953511972486052364199071229355982260425871536064474657819004040044021978739443965227019028770521512484106589551857982405177533983032111
manifold 51 is complete hyperbolic, delta=0.00109546017439248392678219907188886852140067070608337016908598594177057565023466180093845628319346620486575463385096718539284768045841376354464233062406776368085440701914707743565562055122080835847896162809044457
manifold 52 is complete hyperbolic, delta=0.0000920842115138131500538538233467446586218059985373887616512364754569939340901437580301249888951727416883443226454044846398178183764035425557331509969593938663830067397296802185464790265019819227959006844759790776
manifold 53 is complete hyperbolic, delta=0.00316715959365316035342250656861114837592839996712080262330849128685793624254060345067793974846857425181581953583907218124669514553755962073254993244962036780955194605628088923304808945608259955662022244651368345
manifold 54 is complete hyperbolic, delta=0.000643188414411906660753959393971504046835492881993156567272282417847483136571840134528854429218741862713011818644556419148961845083621620820893210690646962972170808030773438022629828751213914761308301122937688187
manifold 55 is complete hyperbolic, delta=0.000190665536373861950938502815365422091087191426344461973068776385955897483431006201158285937619526369772358053712105381714984575192111065088513658551805000125538521439720593589336393736732219288144015677787141554
manifold 56 is complete hyperbolic, delta=0.000307399587777785474476703961364127760425982614934006655198669650151520502193640503265382050697142801833792142483586843138502893400162632549005105501594062489472273351603265939696925147343956578653742231571277197
manifold 57 is complete hyperbolic, delta=0.000558525729372002614427072243700171786570746202092263882056277872491748406068105154623592399795064511440731726378216998560766472102639409152475560780669287703272460950576122362198876353832212600868927480779639957
manifold 58 is complete hyperbolic, delta=0.00105395159703986074618482663592366577205584390877143038753820757310527586631794514579954438173625305289603866057079524486288343436009837167212263149587229203202392104443736065133090811302121863357435542277969274
manifold 59 is complete hyperbolic, delta=0.000464907155244397891828763082702190917512241131092066073090557727332248760059816767266243012927830563311726706757947407261396361510296781568920852734554840686526222888690368237839539228684026585985925870923119493
manifold 60 is complete hyperbolic, delta=0.000249235051701183611305338896034531604801155747213909466990254855839886989242386616411365572099134167368558682650482003101014577811853583371654074546441165819798829278986034511691281039180170016165398037630306121
manifold 61 is complete hyperbolic, delta=0.000478075674651812807529516734830158277359871316229120665724517821590590577235261981839056334785293927356006200400444084124681676337598535277628461305438784352899394082237037994177162443923165350612343058115715596
manifold 62 is complete hyperbolic, delta=0.00113653930210160597796619536642041284749468899956132460114750814655343906211892344193516090530899981075782997608372330561445889185798274811942501121320696015983892561331379764334328819258749959104482413912789553
manifold 63 is complete hyperbolic, delta=0.000135933813609809558752814535129901637264775594696982871993993813593063132835730622861412067834419438250733627902230136488228253561414175384154745696442942978264913173509013544518356606263883973477057528458031079
manifold 64 is complete hyperbolic, delta=0.000244444279049628236899654720821731777393652299404702969382331152880546944716907831813300027655002207605020455168345489833113786466775053000803938631798802422680666591097587257179494004241016392787067674768303950
[0m

==> anc/four_torsion/nongeometric.txt <==
r c 5 4
4 0
r c 5 6
4 0
r c 5 9
4 0


==> anc/four_torsion/rigorous_volume/AJet.C <==
/* AJet.C
 *
 * Written by: Peter Milley
 * Inspired heavily by existing code from Nathaniel Thurston
 */

#include "AJet.H"
#include <iostream>

// EPS refers to the smallest positive real number such that 1+EPS has
// a floating-point representation distinct from 1.
#include <float.h>
const double Affine1Jet::EPS = DBL_EPSILON;
const double Affine1Jet::EPS_by_2 = EPS / 2;

Affine1Jet::Affine1Jet( double f0, double df1, double df2,
			double df3, double e )
{
  _f0 = f0;
  _df1 = df1;
  _df2 = df2;
  _df3 = df3;
  _error = e;
}

Affine1Jet::Affine1Jet( )
{
  _f0 = 0.0;
  _df1 = 0.0;
  _df2 = 0.0;
  _df3 = 0.0;
  _error = 0.0;
}

Affine1Jet::Affine1Jet( const Affine1Jet & j )
{
  _f0 = j._f0;
  _df1 = j._df1;
  _df2 = j._df2;
  _df3 = j._df3;
  _error = j._error;
}

Affine1Jet & Affine1Jet::operator=( const Affine1Jet & j )
{
  _f0 = j._f0;
  _df1 = j._df1;
  _df2 = j._df2;
  _df3 = j._df3;
  _error = j._error;

  return (*this);
}

// Arithmetic assignment operators are all defined in terms of the
// corresponding arithmetic operator.

Affine1Jet & Affine1Jet::operator+= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) + w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator+= ( double d )
{
  Affine1Jet result = (*this) + d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator-= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) - w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator-= ( double d )
{
  Affine1Jet result = (*this) - d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator*= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) * w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator*= ( double d )
{
  Affine1Jet result = (*this) * d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator/= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) / w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator/= ( double d )
{
  Affine1Jet result = (*this) / d;
  (*this) = result;
  return (*this);
}

/* trulyGreaterThan returns "true" only if the range of the 1-jet
 * definitely lies strictly above the given argument, even given the
 * floating-point error which occurs during the computation of that
 * range. It assumes the argument (if a double) is given exactly.
 */
bool Affine1Jet::trulyGreaterThan( double d ) const
{
  double boundary_est = d + ((fabs(_df1) + fabs(_df2)) +
			     (fabs(_df3) + _error));
  // Account for the floating point error in the above calculation.
  if( boundary_est >= 0 ){
    boundary_est *= 1.0 + 3 * EPS;
  } else {
    boundary_est *= 1.0 - 3 * EPS;
  }

  return boundary_est < _f0;
}

bool Affine1Jet::trulyGreaterThan( const Affine1Jet & w ) const
{
  double boundary_est = w._f0 + (((fabs(w._df1) + fabs(w._df2)) +
				  (fabs(w._df3) + w._error)) +
				 ((fabs(_df1) + fabs(_df2)) +
				  (fabs(_df3) + _error)));
  // Account for the floating point error in the above calculation.
  if( boundary_est >= 0 ){
    boundary_est *= 1.0 + 3 * EPS;
  } else {
    boundary_est *= 1.0 - 3 * EPS;
  }

  return boundary_est < _f0;
}
    

/* mayContainZero returns "false" only if the range of the 1-jet
 * definitely does NOT contain zero, even given the floating-point
 * error which occurs during the computation of that range.
 */
bool Affine1Jet::mayContainZero() const
{
  // Compute the 'diameter' of the 1-jet.
  double diameter_est = (fabs(_df1) + fabs(_df2)) + (fabs(_df3) + _error);
  // Account for the floating-point error in the above calculation.
  diameter_est *= 1.0 + 2 * EPS;

  if( fabs(_f0) <= diameter_est ){
    return true;
  }
  return false;
}

// squeezeLeft() and squeezeRight() return the "left" or "right" half
// of the Affine1Jet, with respect to the dimension given by "index".

Affine1Jet & Affine1Jet::squeezeLeft( int index )
{
  if( index < 0 || index >= 3 ){
    return (*this);
  }

  // The "Taylor" error remains unchanged.
  double error = _error;

  // Add the floating-point error.
  switch( index ){
  case 0:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df1);
    break;
  case 1:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df2);
    break;
  case 2:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df3);
    break;
  }

  // Account for error while calculating the error
  error *= 1.0 + EPS;

  // Now update the jet. The linear term corresponding to index is
  // divided by two and then subtracted from the constant term.
  switch( index ){
  case 0:
    _df1 *= 0.5;
    _f0 -= _df1;
    break;
  case 1:
    _df2 *= 0.5;
    _f0 -= _df2;
    break;
  case 2:
    _df3 *= 0.5;
    _f0 -= _df3;
    break;
  }

  _error = error;
  
  return (*this);
}

Affine1Jet & Affine1Jet::squeezeRight( int index )
{
  if( index < 0 || index >= 3 ){
    return (*this);
  }

  // The "Taylor" error remains unchanged.
  double error = _error;

  // Add the floating-point error.
  switch( index ){
  case 0:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df1);
    break;
  case 1:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df2);
    break;
  case 2:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df3);
    break;
  }

  // Account for error while calculating the error
  error *= 1.0 + EPS;

  // Now update the jet. The linear term corresponding to index is
  // divided by two and then added to the constant term.
  switch( index ){
  case 0:
    _df1 *= 0.5;
    _f0 += _df1;
    break;
  case 1:
    _df2 *= 0.5;
    _f0 += _df2;
    break;
  case 2:
    _df3 *= 0.5;
    _f0 += _df3;
    break;
  }

  _error = error;

  return (*this);
}

// "flatten" turns the Affine1Jet from a small neighbourhood of a 3-D
// interval into a larger neighbourhood of the point at the centre of
// that interval. This represents an enormous loss of accuracy but is
// occasionally mathematically necessary.

Affine1Jet & Affine1Jet::flatten()
{
  double error = (fabs(_df1) + fabs(_df2)) + (fabs(_df3) + _error);

  // Account for floating-point error in this calculation
  error *= 1.0 + 2 * EPS;

  _df1 = _df2 = _df3 = 0.0;
  _error = error;

  return (*this);
}

// Arithmetic operators. In each case, the hardest part is calculating
// the new error term. For each function, the error term consists of:
//  1) The error inherited from the operands,
//  2) The error introducted by taking a Taylor approximation to the
//     result of the operation,
//  (#1 and #2 are grouped together and called the "Taylor error" in
// the calculations below)
//  3) The floating-point error, typically proportional to the sum of
//     the absolute values of all the intermediate results from step
//     1, step 2, and from computing the actual result of the
//     operation,
//  4) The floating-point error involved in calculating the
//     floating-point error. This last error is accounted for by
//     multiplying the error term to that point by (1+n*EPS) where n
//     is roughly proportional to the logarithm of the number of
//     operations used up to that point.
//
// For details of how to calculate the error term in steps 3 and 4,
// see "Homotopy hyperbolic 3-manifolds are hyperbolic" by Gabai,
// Meyerhoff, and Thurston, Annals of Mathematics 157 (2003)
// pp335--431.
//
// One consequence of the method used to calculate the error term in
// step 4 is that the precise order of operations is VERY
// IMPORTANT. What may seem like excessive use of parentheses is
// actually critical to ensuring that the error term calculated in
// step 4 is correct.

Affine1Jet operator+( const Affine1Jet & v, const Affine1Jet & w )
{
  // First, compute the "Taylor error".
  double error = (v._error + w._error);
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 *
    ((fabs(v._f0 + w._f0) + fabs(v._df1 + w._df1)) +
     (fabs(v._df2 + w._df2) + fabs(v._df3 + w._df3)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 + w._f0,
		    v._df1 + w._df1,
		    v._df2 + w._df2,
		    v._df3 + w._df3,
		    error
		    );
}

Affine1Jet operator+( const Affine1Jet & v, double d )
{
  // First, compute the "Taylor error".
  double error = v._error;
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * fabs(v._f0 + d);
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + Affine1Jet::EPS;

  return Affine1Jet(v._f0 + d,
		    v._df1, v._df2, v._df3,
		    error
		    );
}

Affine1Jet operator+( double d, const Affine1Jet & v )
{
  return v+d;
}

// unary minus
Affine1Jet operator-( const Affine1Jet & v )
{
  // Since unary negation is an exact operation,
  // we don't have to worry about changes to _error.
  return Affine1Jet(-v._f0, -v._df1, -v._df2, -v._df3, v._error);
}

Affine1Jet operator-( const Affine1Jet & v, const Affine1Jet & w )
{
  return v + (-w);
}

Affine1Jet operator-( const Affine1Jet & v, double d )
{
  return v + (-d);
}

Affine1Jet operator-( double d, const Affine1Jet & v )
{
  return (-v) + d;
}

Affine1Jet operator*( const Affine1Jet & v, const Affine1Jet & w )
{
  // First, compute the "Taylor error".
  double error = (fabs(v._f0) * w._error + fabs(w._f0) * v._error) +
    ((fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error)) *
    ((fabs(w._df1) + fabs(w._df2)) + (fabs(w._df3) + w._error));
  // Then, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 * w._f0) + fabs(v._f0 * w._df1)) +
		       (((fabs(v._df1 * w._f0) +
			  fabs(v._f0 * w._df1 + v._df1 * w._f0)) +
			 (fabs(v._f0 * w._df2) + fabs(v._df2 * w._f0))) +
			((fabs(v._f0 * w._df2 + v._df2 * w._f0) +
			  fabs(v._f0 * w._df3)) +
			 (fabs(v._df3 * w._f0) +
			  fabs(v._f0 * w._df3 + v._df3 * w._f0)))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 * w._f0,
		    v._f0 * w._df1 + v._df1 * w._f0,
		    v._f0 * w._df2 + v._df2 * w._f0,
		    v._f0 * w._df3 + v._df3 * w._f0,
		    error
		    );
}

Affine1Jet operator*( const Affine1Jet & v, double d )
{
  // First, compute the "Taylor error".
  double error = fabs(v._error * d);
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 * d) + fabs(v._df1 * d)) +
		       (fabs(v._df2 * d) + fabs(v._df3 * d)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 * d,
		    v._df1 * d,
		    v._df2 * d,
		    v._df3 * d,
		    error
		    );
}

Affine1Jet operator*( double d, const Affine1Jet & v )
{
  return v*d;
}

Affine1Jet operator/( const Affine1Jet & v, const Affine1Jet & w )
{
  // Need to check for division by zero.
  if( w.mayContainZero() ){
    throw Affine1Jet::DivisionByZeroError();
  }

  // First, compute the "Taylor error".
  double error =
    (fabs(v._f0) + ((fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error))) /
    (fabs(w._f0) - ((fabs(w._df1) + fabs(w._df2)) + (fabs(w._df3) + w._error))) -
    ((((fabs(v._f0) + fabs(v._df1)) + (fabs(v._df2) + fabs(v._df3))) /
      fabs(w._f0)) +
     (fabs(w._df1) + (fabs(w._df2) + fabs(w._df3))) * (fabs(v._f0) /
     (fabs(w._f0) * fabs(w._f0))));
  // Next, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 / w._f0) +
		       ((fabs(v._df1 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df1) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df1) / (w._f0 * w._f0)) +
		       fabs(v._df1/w._f0 - (v._f0*w._df1)/(w._f0*w._f0))))) +
		       (((fabs(v._df2 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df2) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df2) / (w._f0 * w._f0)) +
		       fabs(v._df2/w._f0 - (v._f0*w._df2)/(w._f0*w._f0)))) +
		       ((fabs(v._df3 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df3) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df3) / (w._f0 * w._f0)) +
		       fabs(v._df3/w._f0 - (v._f0*w._df3)/(w._f0*w._f0))))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 / w._f0,
		    -v._f0 * w._df1 / (w._f0 * w._f0) + v._df1 / w._f0,
		    -v._f0 * w._df2 / (w._f0 * w._f0) + v._df2 / w._f0,
		    -v._f0 * w._df3 / (w._f0 * w._f0) + v._df3 / w._f0,
		    error
		    );
}

Affine1Jet operator/( const Affine1Jet & v, double d )
{
  // Check for division by zero.
  if( d == 0.0 ){
    throw Affine1Jet::DivisionByZeroError();
  }
  // Compute the "Taylor error".
  double error = v._error / fabs(d);
  // Next, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 / d) + fabs(v._df1 / d)) +
		       (fabs(v._df2 / d) + fabs(v._df3 / d)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 / d,
		    v._df1 / d,
		    v._df2 / d,
		    v._df3 / d,
		    error
		    );
}

Affine1Jet operator/( double d, const Affine1Jet & w )
{
  // Check for division by zero.
  if( w.mayContainZero() ){
    throw Affine1Jet::DivisionByZeroError();
  }

  // First, compute the "Taylor error".
  double error = fabs(d) / (fabs(w._f0) - ((fabs(w._df1) + fabs(w._df2)) +
			   (fabs(w._df2) + w._error))) -
    (fabs(d) / fabs(w._f0) +
    (fabs(w._df1) + (fabs(w._df2) + fabs(w._df3))) * (fabs(d) / 
    (fabs(w._f0) * fabs(w._f0))));
  // Then, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(d/ w._f0) +
		       (fabs((d * w._df1) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			(fabs(d * w._df1) / fabs(w._f0 * w._f0)))) +
		       ((fabs((d * w._df2) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			 (fabs(d * w._df2) / fabs(w._f0 * w._f0))) +
		       (fabs((d * w._df3) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			(fabs(d * w._df3) / fabs(w._f0 * w._f0)))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(d / w._f0,
		    -d * w._df1 / (w._f0 * w._f0),
		    -d * w._df2 / (w._f0 * w._f0),
		    -d * w._df3 / (w._f0 * w._f0),
		    error
		    );
}

bool operator==( const Affine1Jet & v, const Affine1Jet & w )
{
  // Just test for strict equality of all terms.
  return (v._f0 == w._f0)
    && (v._df1 == w._df1)
    && (v._df2 == w._df2)
    && (v._df3 == w._df3)
    && (v._error == w._error);
}

// The remaining functions are not rational polynomials in their
// arguments, and hence computing them rigorously is a bit more involved.

Affine1Jet Power( const Affine1Jet & v, int p )
{
  if( p == 0 ){
    // Check that we're not computing 0^0.
    if( v.mayContainZero() ){
      throw Affine1Jet::ZeroToTheZeroError();
    }
    return Affine1Jet(1.0);
  }

  if( p < 0 ){
    return Power(1.0 / v, -p);
  }
  if( p == 1 ){
    return v;
  }

  // It would be nice to compute this in a more direct manner
  // that doesn't cause the error term to balloon, but for now we'll
  // just try to multiply the power out in an efficient way. (By
  // 'efficient' here I mean 'using the fewest multiplications'.)

  int half_p = p / 2;
  Affine1Jet temp = Power(v, half_p);

  if( p % 2 == 1 ){
    return temp * (temp * v);
  } else {
    return temp * temp;
  }
}

Affine1Jet Log( Affine1Jet v )
{
  // Logarithm is obviously not a rational polynomial. However, its
  // derivatives are all rational polynomials. So to compute a
  // "rigorous" logarithm, we use a Taylor approximation. The
  // difference between log and the approximation (which is bounded
  // above thanks to Taylor's theorem) is included in the resulting
  // error term.
  
  // Can't take the log of zero.
  if( v.mayContainZero() ){
    throw Affine1Jet::LogZeroError();
  }

  // This is tricky. First, make sure we aren't taking the log
  // of a negative number. I.e., check to see if:
  //  v._f0 - sum(|v._dfi|) - v._error <= 0

  double diameter_est = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  if( v._f0 <= (1.0 + 2 * Affine1Jet::EPS) * diameter_est ){
    throw Affine1Jet::LogIsComplexError();
  }

  // Since we're only using a crude polynomial approximation to log,
  // it helps to perform some elaborate chicanery to try and ensure
  // that the argument is close to 1.
  // Note that RHO is chosen to be an exact floating-point value.
  static const double RHO = 9. / 8;
  static const Affine1Jet LOG_RHO(0.11778303565638345454,
				  0., 0., 0., Affine1Jet::EPS);
  double center_log = log(v._f0) / log(RHO);
  int num_factors = (int) floor(fabs(center_log));
  if( center_log > 0.0 ){
    for( int i=0; i<num_factors; i++ ){
      v /= RHO;
    }
  } else if( center_log < 0.0 ){
    for( int i=0; i<num_factors; i++ ){
      v *= RHO;
    }
  }
  
  // The computation below depends on a Taylor approximation of log
  // around the point x=1, so to compute the error term correctly we
  // need to know if 1 is less than all points in the range of v.
  // I.e. we need to know if v._f0 - sum(|v._dfi|) - v.error <= 1.
  double size = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  bool mightnt_exceed_one =
    v._f0 <= (1.0 + 3 * Affine1Jet::EPS) * (size + 1.0);

  // We're using the equation log(x) == (x-1)-(x-1)^2/2 +
  // (x-1)^3/(3*c^3) where c is between 1 and x. We choose a
  // worst-case scenario for c. 

  // Compute the "Taylor error".
  double error;
  double cubic = fabs(v._f0 - 1.0) + size;
  if( mightnt_exceed_one ){
    double c = v._f0 - size;
    error = ((v._error + (fabs(v._f0 - 1.0) * v._error)) + 0.5*(size * size)) +
      (cubic * cubic) * (cubic / ((3.0 * c) * (c * c)));
  } else {
    error = ((v._error + (fabs(v._f0 - 1.0) * v._error)) + 0.5*(size * size)) +
      (cubic * cubic) * (cubic / 3.0);
  }

  // Next, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((((fabs(v._f0 - 1.0) +
			  0.5 * fabs((v._f0 - 1.0) * (v._f0 - 1.0))) +
			 (fabs((v._f0 - 1.0) - 0.5 * ((v._f0 - 1.0) * (v._f0 - 1.0))) +
			  fabs(v._df1 * (2.0 - v._f0)))) +
			((fabs(v._df2 * (2.0 - v._f0)) +
			  fabs(v._df3 * (2.0 - v._f0))) +
			 fabs(v._df1) * fabs(2.0 - v._f0))) +
		       ((fabs(v._df2) * fabs(2.0 - v._f0) +
			 fabs(v._df3) * fabs(2.0 - v._f0)) +
			(1.0 + 2 * Affine1Jet::EPS) *
			(fabs(v._f0 - 1.0) * fabs(v._f0 - 1.0))));

  // Finally, account for the error from computing the errors.
  if( mightnt_exceed_one ){
    error *= 1.0 + 6 * Affine1Jet::EPS;
  } else {
    error *= 1.0 + 5 * Affine1Jet::EPS;
  }

  Affine1Jet result((v._f0 - 1.0) - 0.5 * ((v._f0 - 1.0) * (v._f0 - 1.0)),
		    v._df1 * (2.0 - v._f0),
		    v._df2 * (2.0 - v._f0),
		    v._df3 * (2.0 - v._f0),
		    error);
  
  // Undo the changes we made to v to ensure that v was close to 1:
  if( center_log > 0.0 ){
    result += (LOG_RHO * num_factors);
  } else if( center_log < 0.0 ){
    result -= (LOG_RHO * num_factors);
  }

  return result;
}

Affine1Jet Max0( const Affine1Jet & v )
{
  // We wish to compute an Affine1Jet corresponding to Max(v,0). But
  // if 0 is in the range of v to begin with, then Max(v,0) is very
  // much not a linear function. The best we can do is approximate
  // Max(v,0) with a constant function and use a very large error
  // term, and hope that's good enough.
  if( v.mayContainZero() ){
    double size = v._f0 + ((fabs(v._df1)+fabs(v._df2))+(fabs(v._df3)+v._error));
    size *= 1 + 3 * Affine1Jet::EPS;
    size /= 2; // Exact operation

    return Affine1Jet(size, 0.0, 0.0, 0.0, size);
  }

  // If 0 isn't in the range of v, things are much simpler.

  if( v._f0 >= 0.0 ){
    // Note that v._f0 == 0 should actually be covered by the previous
    // case.
    return v;
  }

  // At this point, the range of v is strictly below 0.
  return Affine1Jet(0.0, 0.0, 0.0, 0.0, 0.0);
}

Affine1Jet ArcTan( Affine1Jet v )
{
  // Like the logarithm, all of the derivatives of ArcTan are rational
  // polynomials. So we will use a Taylor approximation to compute the
  // arctangent and use Taylor's theorem to bound the difference
  // between the arctangent and the approximation.

  // ArcTan is odd, might as well use the symmetry.
  bool negated = false;
  if( v._f0 < 0 ){
    negated = true;
    v = -v;
  }

  // Since we're only using a crude polynomial approximation to arctan
  // we prefer to deal with arguments as close to zero as
  // possible. We start with the formula
  //   ArcTan(a) + ArcTan(b) = ArcTan((a+b)/(1-a*b))
  // Let c = (a+b)/(1-a*b) and solve for b:
  //   ArcTan(c) = ArcTan(a) + ArcTan((c-a)/(a*c+1))
  // If c is positive and a is a positive constant less than c then
  // the second argument on the right will be smaller than c. Repeat
  // until you end up with an argument smaller than a.
  // Currently as a constant I use a number with an exact binary
  // representation which is smaller than tan(Pi/12).
  static const double RHO = 137. / 512;
  static const Affine1Jet ARCTAN_RHO(0.26145314506663815251,
				     0., 0., 0., Affine1Jet::EPS);
  int num_translations = 0;
  while( v._f0 > RHO ){
    num_translations++;
    v = (v-RHO) / (v*RHO+1);
  }

  // We use the equation arctan(x) == x-x^3/3 +
  // x^4*(c-2*c^3)/(2*(c^2+1)^4) where c is between 0 and x, and
  // choose a worst-case scenario for c.

  // To find the worst-case scenario for c, we need to know whether or
  // the range of |v| extends to the right of the global maximum of
  // the function (c-2*c^3)/(2*(c^2+1)^4). This isn't pretty, but it
  // works.
  double size = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  bool includes_max =
    300466. / 1048576 <= (1.0 + 3 * Affine1Jet::EPS) * (fabs(v._f0) + size);

  // Now we can compute the "Taylor error".
  double error;
  error = (v._error + v._error * fabs(v._f0 * v._f0)) +
    (fabs(v._f0) * (size * size) + (size * size) * (size / 3.0));
  if( includes_max ){
    double c = 91575. / 1048576;
    double c2p1 = c * c + 1.0;
    error += ((((fabs(v._f0) + size) * (fabs(v._f0) + size)) *
	       ((fabs(v._f0) + size) * (fabs(v._f0) + size))) *
	      ((c - (2.0 * c) * (c * c)) / 2.0)) /
      ((c2p1 * c2p1) * (c2p1 * c2p1));
  } else {
    double c = fabs(v._f0) + size;
    double c2p1 = c * c + 1.0;
    error += (((c * c) * (c * c)) * ((c - (2.0 * c) * (c * c)) / 2.0)) /
      ((c2p1 * c2p1) * (c2p1 * c2p1));
  }

  // Next, add the floating point error.
  error += Affine1Jet::EPS_by_2 * (((2 * (1 + 2 * Affine1Jet::EPS) *
				     fabs(v._f0 * v._f0) * fabs(v._f0 / 3.0) +
				     fabs((v._f0 * v._f0) * (v._f0 / 3.0))) +
				    (fabs(v._f0 - (v._f0 * v._f0) * (v._f0 / 3.0)) +
				     fabs(v._df1) * fabs(v._f0 * v._f0))) +
				   (((fabs(v._df1 * (v._f0 * v._f0)) +
				      fabs(v._df1 - v._df1 * (v._f0 * v._f0))) +
				     (fabs(v._df2) * fabs(v._f0 * v._f0) +
				      fabs(v._df2 * (v._f0 * v._f0)))) +
				    ((fabs(v._df2 - v._df2 * (v._f0 * v._f0)) +
				      fabs(v._df3) * fabs(v._f0 * v._f0)) +
				     (fabs(v._df3 * (v._f0 * v._f0)) +
				      fabs(v._df3 - v._df3 * (v._f0 * v._f0))))));

  // Finally, account for the error from computing the errors.
  if( includes_max ){
    error *= 1.0 + 6 * Affine1Jet::EPS;
  } else {
    error *= 1.0 + 7 * Affine1Jet::EPS;
  }

  Affine1Jet result(v._f0 - (v._f0 * v._f0) * (v._f0 / 3.0),
		    v._df1 - v._df1 * (v._f0*v._f0),
		    v._df2 - v._df2 * (v._f0*v._f0),
		    v._df3 - v._df3 * (v._f0*v._f0),
		    error);

  // Undo the transformations that we performed to get the argument
  // close to zero.
  while( num_translations > 0 ){
    result += ARCTAN_RHO;
    num_translations--;
  }

  if( negated ){
    result = -result;
  }

  return result;
}


==> anc/four_torsion/rigorous_volume/AJet.H <==
/* AJet.h
 *
 * Written by: Peter Milley
 *
 * An Affine1Jet represents a set of functions f with domain the
 * standard cube in R^3 (i.e. the cube {|x|<=1, |y|<=1, |z|<=1}), such
 * that |f(v)-f0-(df1,df2,df3).v| < error for all v and f.
 */

#ifndef _AJet_h_
#define _AJet_h_

#include <math.h> // for fabs, log

class Affine1Jet
{
public:
  // Constructors and destructors
  Affine1Jet( double f0, double df1=0, double df2=0, double df3=0,
	      double e=0 );
  Affine1Jet();
  Affine1Jet( const Affine1Jet & );
  Affine1Jet & operator= ( const Affine1Jet & );

  ~Affine1Jet() { }; // empty

  // Useful constants
  static const double EPS;
  static const double EPS_by_2;

  // Exception classes.
  class DivisionByZeroError {
  public:
    DivisionByZeroError() {} // empty;
  };
  class ZeroToTheZeroError {
  public:
    ZeroToTheZeroError() {} // empty;
  };
  class LogZeroError {
  public:
    LogZeroError() {} // empty;
  };
  class LogIsComplexError {
  public:
    LogIsComplexError() {} // empty;
  };

  // Access functions
  inline double center() const;
  inline double size() const;
  inline double slope( int ) const;
  inline double error() const;

  // Some "arithmetic functions" defined specially.
  Affine1Jet & squeezeLeft( int index );
  Affine1Jet & squeezeRight( int index );
  Affine1Jet & flatten();

  // Arithmetic assignment operators.
  Affine1Jet & operator+= ( const Affine1Jet & );
  Affine1Jet & operator+= ( double );
  Affine1Jet & operator-= ( const Affine1Jet & );
  Affine1Jet & operator-= ( double );
  Affine1Jet & operator*= ( const Affine1Jet & );
  Affine1Jet & operator*= ( double );
  Affine1Jet & operator/= ( const Affine1Jet & );
  Affine1Jet & operator/= ( double );

  // A test function. Returns true if every point in the range of the
  // jet is greater than the given argument.
  // Not defined as an operator; the semantics aren't quite right.
  bool trulyGreaterThan( double d ) const;
  bool trulyGreaterThan( const Affine1Jet & w ) const;

  // Arithmetic operators.
  friend Affine1Jet operator+ ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator+ ( const Affine1Jet &, double );
  friend Affine1Jet operator+ ( double, const Affine1Jet & );

  friend Affine1Jet operator- ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator- ( const Affine1Jet &, double );
  friend Affine1Jet operator- ( double, const Affine1Jet & );

  friend Affine1Jet operator- ( const Affine1Jet & );

  friend Affine1Jet operator* ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator* ( const Affine1Jet &, double );
  friend Affine1Jet operator* ( double, const Affine1Jet & );

  friend Affine1Jet operator/ ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator/ ( const Affine1Jet &, double );
  friend Affine1Jet operator/ ( double, const Affine1Jet & );

  // Test for equality. Nothing approximate here; this is exact equality.
  friend bool operator==( const Affine1Jet &, const Affine1Jet & );

  // Other useful mathematical functions.
  friend Affine1Jet Power ( const Affine1Jet &, int );
  friend Affine1Jet Log ( Affine1Jet );
  friend Affine1Jet Max0 ( const Affine1Jet & );

  friend Affine1Jet ArcTan ( Affine1Jet );

private:
  bool mayContainZero() const;

  double _f0;
  double _df1, _df2, _df3;
  double _error;
  double _size;
};

#include "AJet.inline"

#endif // _AJet_h_


==> anc/four_torsion/rigorous_volume/AJet.inline <==
/* AJet.inline
 *
 * Written by: Peter Milley
 */

double
Affine1Jet::center() const
{
  return _f0;
}

double
Affine1Jet::size() const
{
  return fabs(_df1)+fabs(_df2)+fabs(_df3);
}

double
Affine1Jet::slope( int i ) const
{
  if( i==1 ) return _df1;
  if( i==2 ) return _df2;
  if( i==3 ) return _df3;
  return 0.0;
}

double
Affine1Jet::error() const
{
  return _error;
}


==> anc/four_torsion/rigorous_volume/Makefile <==
# Written by: Peter Milley

# A word about the compiler options below: it is VERY IMPORTANT that
# the compiler does NOT try to optimize the arithmetic expressions in
# AJet.C. The error estimates for all of the operations defined in
# AJet.C depend on the height of the expression trees used to compute
# the results of those operations. Rearranging those expressions to
# optimize them make the error estimates invalid.
#
# That is why I've used the -O0 compiler flag below, even though
# that's technically the default anyway: to remind myself NOT to try
# and optimize the code.
#
# This is only a requirement for AJet.C, so if you absolutely have to
# turn on optimizations for Position.o, area_jets.o, and
# area_jets_bdry.o you may do so...just remember to compile AJet.o
# separately without optimizations and you should be fine.

COPTS=-ggdb -O0 -Wall -fexceptions
CPP=g++

.SUFFIXES: .o .m .C

.C.o:
	$(CPP) $(COPTS) -c ${@:o=C}

all: rigorous_volume

rigorous_volume: rigorous_volume.o AJet.o
	$(CPP) $(COPTS) -o rigorous_volume rigorous_volume.o AJet.o

clean:
	rm *.o


==> anc/four_torsion/rigorous_volume/README.txt <==
rigorous_volume.C

Written by: Peter Milley

Usage: rigorous_volume vol input_file

This program reads Snap triangulation data along with the delta
constant computed by Harriet Moser's algorithm from "input_file" and
uses them to rigorously determine whether or not the volume of the
manifolds thus describes are greater than "vol".

Output: for each line in "input_file" the program will print either
"Manifold N:Okay" if it can determine that the volume is strictly
greater than "vol", or "Manifold N:Not Okay" otherwise (where N is the
index of the corresponding manifold in the input file).

Five input files are provided:

"volumes.input": fillings on two-cusped manifolds. Test with
"vol"=2.848.

"m019_volume_input": alternate triangulation of m019. Test with
"vol"=2.848. (There are triangulations of m019 present in
"volumes.input", but for those triangulations the program cannot
guarantee sufficient volume due to floating-point error.)

"one_cusped_volumes.input": fillings on one-cusped manifolds. Test
with "vol"=0.943.

"vol2_volume.input": an alternate triangulation of Vol2. Test with
"vol"=0.943.

"vol3_cover_volume.input": a positively-oriented triangulation of a
two-fold cover of Vol3. (Harriet Moser's algorithm, and hence this
program, only work with positively oriented ideal triangulations.)
Test with "vol"=1.886.

Note copies of these sample files and instructions on how to recreate
them are in the "twocusped/volume_comp/", "onecusped/volume_comp/",
and "onecusped/vol3/" directories.


==> anc/four_torsion/rigorous_volume/rigorous_volume.C <==
/* rigorous_volume.C
 *
 * Determine rigorous lower bounds on the volume of a hyperbolic
 * manifold given shape data for an ideal triangulation and the error
 * term \delta determined by Moser's algorithm.
 */

#include <iostream>
#include <cstdlib>
#include <fstream>
#include <sstream>
#include <string>
#include <vector>
#include <cmath>
#include "AJet.H"

using namespace std;

static const string USAGE="Usage: rigorous_volume vol input_file";
static const string FILE_NOT_FOUND="Error, unable to open ";
static const string BAD_EOF="Error, unexpected EOF";
static const string FORMAT_ERR="Badly formatted input at line ";

static const Affine1Jet Pi(M_PI, 0.0, 0.0, 0.0, 2*Affine1Jet::EPS);

class FormatException
{
public:
  FormatException() {} // empty
};

bool ParseLine( string line, vector<double> & params )
{
  bool result = true;
  stringstream ss(line);
  vector<double>::iterator insert_point = params.end();
  double real, imag;

  try {
    ss.ignore(1);
    while( !ss.eof() ){
      ss >> real;
      if( !ss.good() ){
	throw FormatException();
      }
      ss.ignore(3);
      ss >> imag;
      if( !ss.good() ){
	throw FormatException();
      }
      ss.ignore(2);
      params.push_back(real);
      params.push_back(imag);
      if( ss.peek() == ']' ){
	break;
      } else {
	ss.ignore(2);
      }
    }
  } catch( FormatException ){
    params.erase(insert_point, params.end());
    result = false;
  }

  return result;
}

Affine1Jet Lobachevsky( Affine1Jet & theta )
{
  if( theta.trulyGreaterThan(Pi/2.0) ){
    Affine1Jet translated = theta-Pi;
    return Lobachevsky(translated);
  }
  if( (-theta).trulyGreaterThan(Pi/2.0) ){
    Affine1Jet translated = theta+Pi;
    return Lobachevsky(translated);
  }
  if( theta.center() < 0.0 ){
    Affine1Jet negtheta = -theta;
    return -Lobachevsky(negtheta);
  }

  static const int NUM_COEFFS=30;
  static const double LOBCOEF[NUM_COEFFS] = {
    5.4831135561607547882413838888201e-1,
    1.0823232337111381915160036965412e-1,
    4.8444907713545197129262758561472e-2,
    2.7891037672165120538296812180796e-2,
    1.8199901365960328824311744707278e-2,
    1.2823667776324462157674846128817e-2,
    9.5243928393815114745643670962394e-3,
    7.3530535460250636167039159668208e-3,
    5.8479755397266959054962366178048e-3,
    4.7619093045811136799814912001842e-3,
    3.9525701124525799515137944808229e-3,
    3.3333335320272968375315987081340e-3,
    2.8490028914574211634331659107080e-3,
    2.4630541963678177950454607261557e-3,
    2.1505376364114568439132649094016e-3,
    1.8939393943803620897114593734851e-3,
    1.6806722690053911275277764855335e-3,
    1.5015015015233512340706336099638e-3,
    1.3495276653220485553945730785293e-3,
    1.2195121951230603594927151084491e-3,
    1.1074197120711266596728487987281e-3,
    1.0101010101010675186059356321779e-3,
    9.2506938020352840967144128733280e-4,
    8.5034013605442478972252664720549e-4,
    7.8431372549019677504189889653457e-4,
    7.2568940493468811469129541350086e-4,
    6.7340067340067343805464730535677e-4,
    6.2656641604010025932192218654462e-4,
    5.8445353594389246257711686275038e-4,
    5.4644808743169398954500641421420e-4
  };

  Affine1Jet result(0.0);
  Affine1Jet theta_over_pi_squared = (theta/Pi)*(theta/Pi);
  if( ! (-theta_over_pi_squared).trulyGreaterThan(-0.5) ){
    cerr << "Warning, Lobachevsky function may not be rigorous.";
    cerr << endl;
  }
  Affine1Jet product(1.0);
  Affine1Jet coeff;
  Affine1Jet term;
  int coeff_index = 0;
  do {
    product *= theta_over_pi_squared;
    coeff = Affine1Jet(LOBCOEF[coeff_index++], 0.0, 0.0, 0.0,
		       Affine1Jet::EPS);
    term = coeff * product;
    if( (-term).trulyGreaterThan( -Affine1Jet::EPS ) ){
      // Assuming that (theta/Pi)^2 isn't too large (see warning
      // above) the sum of the remaining terms is guaranteed to be
      // less than 2*EPS. So we cut off the summation.
      result += Affine1Jet(0.0, 0.0, 0.0, 0.0, 2*Affine1Jet::EPS);
      break;
    }
    result += term;
  } while( coeff_index < NUM_COEFFS );

  if( coeff_index == NUM_COEFFS ){
    cerr << "Need more Lobachevsky coefficients!" << endl;
  }

  result -= Log(theta*2.0);
  result += 1.0;
  result *= theta;
  return result;
}

Affine1Jet ComputeVolume( vector<double> & params, double delta )
{
  int num_tets = params.size() / 2;
  Affine1Jet result(0.0);
  Affine1Jet real_part, imag_part;
  Affine1Jet term;
  Affine1Jet theta[3];
  double safety_margin = 10*fabs(delta);

  for( int i=0; i<num_tets; i++ ){
    real_part = Affine1Jet(params[2*i], delta, 0.0, 0.0, Affine1Jet::EPS);
    imag_part = Affine1Jet(params[2*i+1], 0.0, delta, 0.0, Affine1Jet::EPS);

    // Make some attempt to calculate the angles in a "smart" way,
    // where "smart" means "not dividing by anything that's too close
    // to zero".
    if( (real_part-1.0).trulyGreaterThan(safety_margin) ){
      theta[0] = ArcTan(imag_part / real_part);
      theta[1] = Pi - ArcTan(imag_part / (real_part - 1.0));
    } else if( real_part.trulyGreaterThan(safety_margin) &&
	       (-real_part+1.0).trulyGreaterThan(safety_margin) ){
      theta[0] = ArcTan(imag_part / real_part);
      theta[1] = -ArcTan(imag_part / (real_part - 1.0));
    } else if( (-real_part).trulyGreaterThan(safety_margin) ){
      theta[0] = Pi + ArcTan(imag_part / real_part);
      theta[1] = -ArcTan(imag_part / (real_part - 1.0));
    } else { // HACK ALERT: we're assuming imag_part > 0
      theta[0] = (Pi/2) - ArcTan(real_part / imag_part);
      theta[1] = (Pi/2) + ArcTan((real_part - 1.0) / imag_part);
    }
    theta[2] = Pi - (theta[0]+theta[1]);

    term = Lobachevsky(theta[0]);
    term += Lobachevsky(theta[1]);
    term += Lobachevsky(theta[2]);

    // Sadly we can't just add "term" to "result". "term" depends on
    // the two variables associated to a single tetrahedron; adding
    // "term" to "result" would imply that "result" depends on those
    // two variables, when in fact "result" depends on
    // 2*num_tets variables (which we can't properly represent with
    // Affine1Jets). The flatten() function eliminates this unstated
    // dependency, but at the cost of accuracy.
    result += term.flatten();
  }

  return result;
}

int main( int argc, char *argv[] )
{
  // Argument checking
  if( argc != 3 ){
    cerr << USAGE << endl;
    exit(-1);
  }

  ifstream input_file(argv[2]);
  if( !input_file ){
    cerr << FILE_NOT_FOUND << argv[1] << endl;
    exit(-1);
  }

  string current_line;
  vector<double> params;
  Affine1Jet volume_jet;
  double delta;
  double vol_limit;
  int line_no;

  {
    stringstream vol_stream(argv[1]);
    vol_stream >> vol_limit;
  }

  line_no = 0;
  while( !input_file.eof() ){
    // Read in and parse the tetrahedron shapes
    getline(input_file, current_line);
    line_no++;
    if( current_line.length() == 0 ){
      continue;
    }
    if( !ParseLine(current_line, params) ){
      cerr << FORMAT_ERR << line_no << endl;
      getline(input_file, current_line);
      line_no++;
      continue;
    }

    // Read in the Moser \delta parameter
    if( input_file.eof() ){
      cerr << BAD_EOF << endl;
      exit(-1);
    }
    getline(input_file, current_line);
    line_no++;
    {
      stringstream ss(current_line);
      ss >> delta;
      if( ss.bad() || ss.fail() ){
	cerr << FORMAT_ERR << line_no << endl;
	continue;
      }
    }

    // Pass the data to the volume computing function
    try {
      volume_jet = ComputeVolume(params, delta);
      cout << "Manifold " << line_no/2 << ':';
      if( volume_jet.trulyGreaterThan(vol_limit) ){
	// if( volume_jet.trulyGreaterThan(2.848) ){
	// if( volume_jet.trulyGreaterThan(0.943) ){
	cout << "Okay.";
      } else {
	cout << "Not okay.";
      }
      cout << endl;
    } catch( Affine1Jet::LogZeroError ){
      cout << "Manifold " << line_no/2 << ':';
      cout << " a LogZeroError occured." << endl;
      cerr << "Manifold " << line_no/2 << ':';
      cerr << " a LogZeroError occured." << endl;
    } catch( Affine1Jet::DivisionByZeroError ){
      cout << "Manifold " << line_no/2 << ':';
      cout << " a DivisionByZero occured." << endl;
      cerr << "Manifold " << line_no/2 << ':';
      cerr << " a DivisionByZero occured." << endl;
    }
      
    params.clear();
  }
  input_file.close();

  exit(0);
}


==> anc/four_torsion/rigorous_volume/volumes.input <==
[1.057304810908584553251613909 + 0.4285087804361379001724767928*I,-0.4285087804361379001724767928 + 1.057304810908584553251613909*I]~
0.00315887137878639960285838402582178361948029440939153425603839479695707334349659669396757369963399351380186979483088166289397607046435535880255838097966000016182271396958028957778665409509988920510403375970165372
[0.5000000000000000000000000000 + 0.2712115622919684320212600743*I,0.5000000000000000000000000000 + 1.685425124665063480822948798*I]~
0.00265917872999725654621649032373584595796328155484625623138767504574090246431528490557185041424717629566641826941617130983061334574853536736782626482710965820025782667577514645452819907639031277175048400570945362
[0.6707482087128545802726335951 + 0.4951296362161010719639027188*I,0.2373212399633473228096006148 + 1.309684703036948187173592639*I]~
0.00167426912480508654932066592705198372444166093515020445889744964488369163967730310521924921505409420127991679022608765182477307595052297433589814716754099897779327984442927230822614986527405618626550944577942150
[0.6132482998565253621419528156 + 0.5265308253109748046451499232*I,0.3867517001434746378580471844 + 0.5265308253109748046451499232*I]~
0.00402899999980320083077641141686992117709916036057069752519276463974131998237759505720400189705503750892153097740497252108245425544938411757670474496793014424441888220750050992724278793173754387355478994918806220
[0.5404136963133034175947003827 + 0.5293353977809538126955126948*I,0.3126338609134285517277169702 + 0.5509040764969200026204634327*I]~
0.00330859956402693858671562940240403321987975860066132377678626928400946783865718166329818274760157058210286748858808936919180145162827630734312034010462267082266540138670976273655795667185952473675743129586745319
[0.4788790484055839335773251300 + 0.5556288281522810464568785161*I,0.2508440106926688261845391621 + 0.6049552782292028839134393575*I]~
0.00284545797633912489756383266793433638018200313285844014613376697523724067438662134087019986507364100424609527884017374823690144064353202173175736166564694070583495417235139701468256848814929216409637628625950895
[0.4381185010807394929097210471 + 0.5956235105022300935855104084*I,0.2202578720825764957885764093 + 0.6777983492544579575648708016*I]~
0.00256676975959974243177272700857835813096507571144965569810341365081255125692249617283133612565511069970585021453431308461079080169253351754244137843983806702484511511773132261504080297781881074653666341373426161
[0.6180339887498948482045868344 + 0.4858682717566456781828638759*I,0.6730071696179129419760821863 + 0.3269928303820870580239178137*I,1.945026819131981906228504648 + 0.9450268191319819062285046481*I]~
0.00169853685810329857995068349063844505954678738172518230030644631135814529896450677347579342549454313452696111142513650754482412528671133778130157578652122988659639793212375987636399177857713307470344380401292198
[0.6712891692867898192459332126 + 0.5940169014140685389538526302*I,0.5935747936321070415378487700 + 0.6391033597064864214602640771*I,1.639103359706486421460264077 + 0.4064252063678929584621512300*I]~
0.00298932620426327289037734036985110629149055005321879590049128139961138233406197050433893853059561864652569831927383255345576853684565209977330766768887805165371422961478479340773338674075482601161607548648766598
[0.7161859942376011662384103574 + 0.5696215152610524134044302485*I,0.7408007705289600958510441008 + 0.7722928118176863488506931273*I,1.401709264412960487594760123 + 0.4371981120828521904186470162*I]~
0.00329673095184062989521649745327009154908534790910623162619086190575960641234018051904688456906879929752677515209426063203567875789146713536461149505117853266675184852654953505092816675869997168148918159748037704
[-0.4278225295503707803426615105 + 0.2510571438146706719514303241*I,0.4097562760220129872453082302 + 1.381709443071350613337131046*I,0.4339594483926821271971539339 + 0.8681757664181793560497584690*I]~
0.00109546017439248392678219907188886852140067070608337016908598594177057565023466180093845628319346620486575463385096718539284768045841376354464233062406776368085440701914707743565562055122080835847896162809044457
[-1.060269889734748316486436073 + 1.719967749026784537769587170*I,-0.6029510668224941097173386485 + 1.505045593666109827830773081*I,0.1821267778168311803438472621 + 0.04772677075385562106167565631*I]~
0.0000920842115138131500538538233467446586218059985373887616512364754569939340901437580301249888951727416883443226454044846398178183764035425557331509969593938663830067397296802185464790265019819227959006844759790776
[-0.6391033597064864214602640771 + 0.4064252063678929584621512300*I,0.2868172763796514752893078599 + 1.288800222091313572514623542*I,0.4064252063678929584621512300 + 0.6391033597064864214602640771*I]~
0.00316715959365316035342250656861114837592839996712080262330849128685793624254060345067793974846857425181581953583907218124669514553755962073254993244962036780955194605628088923304808945608259955662022244651368345
[-0.6088057392849347113253942387 + 0.6832214474693428786087804152*I,0.1775801204146023100466098407 + 1.349612604327714033333335281*I,0.2650856872295682095837191425 + 0.5267903781642721895167375021*I]~
0.000643188414411906660753959393971504046835492881993156567272282417847483136571840134528854429218741862713011818644556419148961845083621620820893210690646962972170808030773438022629828751213914761308301122937688187
[-0.1527659439170495663662243511 + 2.185546553060916929156212442*I,0.3842472232473410138181910689 + 0.2895852636651700340025590681*I,0.6223833779750866541232109125 + 0.7159291190028798413992258806*I]~
0.000558525729372002614427072243700171786570746202092263882056277872491748406068105154623592399795064511440731726378216998560766472102639409152475560780669287703272460950576122362198876353832212600868927480779639957
[0.2898486753023840751702386452 + 2.432434776211889022421999434*I,0.3593292703510966612786459440 + 0.2951069267815457464881224581*I,0.4730068289284552308836017195 + 0.7396209443867426900961337327*I]~
0.00105395159703986074618482663592366577205584390877143038753820757310527586631794514579954438173625305289603866057079524486288343436009837167212263149587229203202392104443736065133090811302121863357435542277969274
[0.7456198367671306090346634600 + 2.260567514629924976872053473*I,0.3493813101046820973502348177 + 0.3143574158993879508467704532*I,0.3596429747276660181210047727 + 0.8183211722233096999068114299*I]~
0.000464907155244397891828763082702190917512241131092066073090557727332248760059816767266243012927830563311726706757947407261396361510296781568920852734554840686526222888690368237839539228684026585985925870923119493
[1.842771966335396470849355541 + 1.135665185148848946448511178*I,0.3535533905932737622004221811 + 0.4097477502237839933826071799*I,-0.1356651851488489464485111785 + 0.8427719663353964708493555406*I]~
0.00113653930210160597796619536642041284749468899956132460114750814655343906211892344193516090530899981075782997608372330561445889185798274811942501121320696015983892561331379764334328819258749959104482413912789553
[0.7798167029180073980546576845 + 0.3832084501819151920316425806*I,0.4589939797703298878135479681 + 0.2236389499547826586251180489*I,-1.383208450181915192031642581 + 1.779816702918007398054657684*I]~
0.000135933813609809558752814535129901637264775594696982871993993813593063132835730622861412067834419438250733627902230136488228253561414175384154745696442942978264913173509013544518356606263883973477057528458031079
[1.212009399676451841440166166 + 0.9634918264130369956832920612*I,0.4037073801201379219223197749 + 0.3638398582953392048496485835*I,-0.1959445879975598689113237028 + 1.172141877851653124367494974*I]~
0.000244444279049628236899654720821731777393652299404702969382331152880546944716907831813300027655002207605020455168345489833113786466775053000803938631798802422680666591097587257179494004241016392787067674768303950
[0.7626787600366526771903993852 + 1.309684703036948187173592639*I,0.3292517912871454197273664049 + 0.4951296362161010719639027188*I]~
0.00294310881660022335568156243554904199166286298950194446843794673953702100168994804986312990370580307507921635241871405829314400125182730644042295319819924427892949454580311958631214902945699032518118011543034834
[1.428508780436137900172476793 + 1.057304810908584553251613909*I,-0.05730481090858455325161390898 + 0.4285087804361379001724767928*I]~
0.0281618545131435315098620286072960153558447050966397451354961260566242497818371905488050061077714030674292000190865440813040732518935825745033928995421962783845188925822396017993570144375100093433328128634184795
[0.9386814857014693772169145965 + 0.8059455484608101029175486077*I,0.06131851429853062278308540350 + 0.8059455484608101029175486077*I]~
0.00651337391259557446818506200770435634909180423209954443124531185360880221203252015054830856092866440025397810128771420566004219634044000486970322875679825257230664058682242070157171781493490065245580026827360429
[1.057304810908584553251613909 + 0.4285087804361379001724767928*I,-0.4285087804361379001724767928 + 1.057304810908584553251613909*I]~
0.00315887137878639960285838402582178361948029440939153425603839479695707334349659669396757369963399351380186979483088166289397607046435535880255838097966000016182271396958028957778665409509988920510403375970165372
[0.5000000000000000000000000000 + 0.2712115622919684320212600743*I,0.5000000000000000000000000000 + 1.685425124665063480822948798*I]~
0.00265917872999725654621649032373584595796328155484625623138767504574090246431528490557185041424717629566641826941617130983061334574853536736782626482710965820025782667577514645452819907639031277175048400570945362
[0.6707482087128545802726335951 + 0.4951296362161010719639027188*I,0.2373212399633473228096006148 + 1.309684703036948187173592639*I]~
0.00167426912480508654932066592705198372444166093515020445889744964488369163967730310521924921505409420127991679022608765182477307595052297433589814716754099897779327984442927230822614986527405618626550944577942150
[0.7797421279174235042114235907 + 0.6777983492544579575648708016*I,0.5618814989192605070902789529 + 0.5956235105022300935855104084*I]~
0.0107886223388862656633617756116233577719076384987311125491998451416983036591003479925789432689342923281044129462289784947534257360825927655296914515923154301258169404330765309194189576196340805877860525710206936
[0.7491559893073311738154608379 + 0.6049552782292028839134393575*I,0.5211209515944160664226748700 + 0.5556288281522810464568785161*I]~
0.00716990751399413484843112323289299036342548045789153450136707203852362186454234008718078652852970961585305958738396265067223968769834510100025745336852836792649079972219656266278911620362499535575790924283557175
[0.6873661390865714482722830298 + 0.5509040764969200026204634327*I,0.4595863036866965824052996173 + 0.5293353977809538126955126948*I]~
0.00514763193248454704033184150502567436370613728965664547940660130751787841826753194319598940742109373651514457302456540295778971399413620782847187217559850526813063344174472489084204999233999724322262724892999712
[0.6132482998565253621419528156 + 0.5265308253109748046451499232*I,0.3867517001434746378580471844 + 0.5265308253109748046451499232*I]~
0.00402899999980320083077641141686992117709916036057069752519276463974131998237759505720400189705503750892153097740497252108245425544938411757670474496793014424441888220750050992724278793173754387355478994918806220
[0.5404136963133034175947003827 + 0.5293353977809538126955126948*I,0.3126338609134285517277169702 + 0.5509040764969200026204634327*I]~
0.00330859956402693858671562940240403321987975860066132377678626928400946783865718166329818274760157058210286748858808936919180145162827630734312034010462267082266540138670976273655795667185952473675743129586745319
[0.4788790484055839335773251300 + 0.5556288281522810464568785161*I,0.2508440106926688261845391621 + 0.6049552782292028839134393575*I]~
0.00284545797633912489756383266793433638018200313285844014613376697523724067438662134087019986507364100424609527884017374823690144064353202173175736166564694070583495417235139701468256848814929216409637628625950895
[0.4381185010807394929097210471 + 0.5956235105022300935855104084*I,0.2202578720825764957885764093 + 0.6777983492544579575648708016*I]~
0.00256676975959974243177272700857835813096507571144965569810341365081255125692249617283133612565511069970585021453431308461079080169253351754244137843983806702484511511773132261504080297781881074653666341373426161
[0.7469275075497104490887853402 + 0.4935563133653912036746326604*I,1.024586924771937284188001610 + 0.3139770412863703498919941359*I,1.172593044980097957578898598 + 1.206481430463915327447597752*I]~
0.000853256027646266138439182616818438333894067988527853525792462580283627572890640182058886122206219209471061299272520022164375811971064333798067777815369673654174045298663677961183933487553911443978292753165820521
[0.7071067811865475244008443621 + 0.4550898605622273413043577578*I,0.8853096547337562120331226434 + 0.2768869870150186536720794765*I,1.528903907639338836768566081 + 1.276886987015018653672079477*I]~
0.000636692547085194852566793961965492643022047945896019664735714680318253905698926570971842123436922012429144799567988172580047998017651314376747402280438043784808876982616119805251463461377305197468465870378375220
[0.6180339887498948482045868344 + 0.4858682717566456781828638759*I,0.6730071696179129419760821863 + 0.3269928303820870580239178137*I,1.945026819131981906228504648 + 0.9450268191319819062285046481*I]~
0.00169853685810329857995068349063844505954678738172518230030644631135814529896450677347579342549454313452696111142513650754482412528671133778130157578652122988659639793212375987636399177857713307470344380401292198
[0.6712891692867898192459332126 + 0.5940169014140685389538526302*I,0.5935747936321070415378487700 + 0.6391033597064864214602640771*I,1.639103359706486421460264077 + 0.4064252063678929584621512300*I]~
0.00298932620426327289037734036985110629149055005321879590049128139961138233406197050433893853059561864652569831927383255345576853684565209977330766768887805165371422961478479340773338674075482601161607548648766598
[0.7161859942376011662384103574 + 0.5696215152610524134044302485*I,0.7408007705289600958510441008 + 0.7722928118176863488506931273*I,1.401709264412960487594760123 + 0.4371981120828521904186470162*I]~
0.00329673095184062989521649745327009154908534790910623162619086190575960641234018051904688456906879929752677515209426063203567875789146713536461149505117853266675184852654953505092816675869997168148918159748037704
[-0.1489346082883015079136055839 + 0.3179371220481208732749204911*I,0.2931765922761944593114467559 + 1.571269814644664040809678934*I,0.07703412358662050742282693939 + 1.112182269496514925503303048*I]~
0.000378654130951399651235683671374985164470074018664519824476873505026662742290601024519983681553182779435358582654382114263447259447772150003606304095858405815694129293420528275254538477828779298055404928169652792
[-0.2543837329368241620910035421 + 0.2590657386368605370114289282*I,0.3944140979179514807492343232 + 1.524733778904936394271958999*I,0.2962038967935022648246191918 + 1.070170384332949444119111565*I]~
0.000454599995502968267319612409893152475213520575161538294722792614956925961589953511972486052364199071229355982260425871536064474657819004040044021978739443965227019028770521512484106589551857982405177533983032111
[-0.4278225295503707803426615105 + 0.2510571438146706719514303241*I,0.4097562760220129872453082302 + 1.381709443071350613337131046*I,0.4339594483926821271971539339 + 0.8681757664181793560497584690*I]~
0.00109546017439248392678219907188886852140067070608337016908598594177057565023466180093845628319346620486575463385096718539284768045841376354464233062406776368085440701914707743565562055122080835847896162809044457
[-1.060269889734748316486436073 + 1.719967749026784537769587170*I,-0.6029510668224941097173386485 + 1.505045593666109827830773081*I,0.1821267778168311803438472621 + 0.04772677075385562106167565631*I]~
0.0000920842115138131500538538233467446586218059985373887616512364754569939340901437580301249888951727416883443226454044846398178183764035425557331509969593938663830067397296802185464790265019819227959006844759790776
[-0.6391033597064864214602640771 + 0.4064252063678929584621512300*I,0.2868172763796514752893078599 + 1.288800222091313572514623542*I,0.4064252063678929584621512300 + 0.6391033597064864214602640771*I]~
0.00316715959365316035342250656861114837592839996712080262330849128685793624254060345067793974846857425181581953583907218124669514553755962073254993244962036780955194605628088923304808945608259955662022244651368345
[-0.6088057392849347113253942387 + 0.6832214474693428786087804152*I,0.1775801204146023100466098407 + 1.349612604327714033333335281*I,0.2650856872295682095837191425 + 0.5267903781642721895167375021*I]~
0.000643188414411906660753959393971504046835492881993156567272282417847483136571840134528854429218741862713011818644556419148961845083621620820893210690646962972170808030773438022629828751213914761308301122937688187
[-0.1861685188504928077872663685 + 1.515821291079476570453527491*I,0.4058614384196678040549915601 + 0.3275152587224720862029270970*I,0.9016864464380299132440235733 + 0.8736704254197982687907958078*I]~
0.000190665536373861950938502815365422091087191426344461973068776385955897483431006201158285937619526369772358053712105381714984575192111065088513658551805000125538521439720593589336393736732219288144015677787141554
[-0.2779295020620083095752377449 + 1.793540176721690399286061800*I,0.4050901308905176550989582499 + 0.3050414931998642780354313860*I,0.7788053668771270166528756111 + 0.7576434757037252053444366023*I]~
0.000307399587777785474476703961364127760425982614934006655198669650151520502193640503265382050697142801833792142483586843138502893400162632549005105501594062489472273351603265939696925147343956578653742231571277197
[-0.1527659439170495663662243511 + 2.185546553060916929156212442*I,0.3842472232473410138181910689 + 0.2895852636651700340025590681*I,0.6223833779750866541232109125 + 0.7159291190028798413992258806*I]~
0.000558525729372002614427072243700171786570746202092263882056277872491748406068105154623592399795064511440731726378216998560766472102639409152475560780669287703272460950576122362198876353832212600868927480779639957
[0.2898486753023840751702386452 + 2.432434776211889022421999434*I,0.3593292703510966612786459440 + 0.2951069267815457464881224581*I,0.4730068289284552308836017195 + 0.7396209443867426900961337327*I]~
0.00105395159703986074618482663592366577205584390877143038753820757310527586631794514579954438173625305289603866057079524486288343436009837167212263149587229203202392104443736065133090811302121863357435542277969274
[0.7456198367671306090346634600 + 2.260567514629924976872053473*I,0.3493813101046820973502348177 + 0.3143574158993879508467704532*I,0.3596429747276660181210047727 + 0.8183211722233096999068114299*I]~
0.000464907155244397891828763082702190917512241131092066073090557727332248760059816767266243012927830563311726706757947407261396361510296781568920852734554840686526222888690368237839539228684026585985925870923119493
[0.2898486753023840751702386452 + 2.432434776211889022421999434*I,0.3593292703510966612786459440 + 0.2951069267815457464881224581*I,0.4730068289284552308836017195 + 0.7396209443867426900961337327*I]~
0.000249235051701183611305338896034531604801155747213909466990254855839886989242386616411365572099134167368558682650482003101014577811853583371654074546441165819798829278986034511691281039180170016165398037630306121
[1.925204754090530408570831701 + 3.196001135748750167574532906*I,0.2853752818613204416951688472 + 0.3131612573507276628620679684*I,0.1806615031678732645667336524 + 0.6062466234472917832957311589*I]~
0.000478075674651812807529516734830158277359871316229120665724517821590590577235261981839056334785293927356006200400444084124681676337598535277628461305438784352899394082237037994177162443923165350612343058115715596
[1.842771966335396470849355541 + 1.135665185148848946448511178*I,0.3535533905932737622004221811 + 0.4097477502237839933826071799*I,-0.1356651851488489464485111785 + 0.8427719663353964708493555406*I]~
0.00113653930210160597796619536642041284749468899956132460114750814655343906211892344193516090530899981075782997608372330561445889185798274811942501121320696015983892561331379764334328819258749959104482413912789553
[0.7798167029180073980546576845 + 0.3832084501819151920316425806*I,0.4589939797703298878135479681 + 0.2236389499547826586251180489*I,-1.383208450181915192031642581 + 1.779816702918007398054657684*I]~
0.000135933813609809558752814535129901637264775594696982871993993813593063132835730622861412067834419438250733627902230136488228253561414175384154745696442942978264913173509013544518356606263883973477057528458031079
[1.212009399676451841440166166 + 0.9634918264130369956832920612*I,0.4037073801201379219223197749 + 0.3638398582953392048496485835*I,-0.1959445879975598689113237028 + 1.172141877851653124367494974*I]~
0.000244444279049628236899654720821731777393652299404702969382331152880546944716907831813300027655002207605020455168345489833113786466775053000803938631798802422680666591097587257179494004241016392787067674768303950


==> anc/four_torsion/rigorous_volume/volumes.output <==
Manifold 1:Okay.
Manifold 2:Okay.
Manifold 3:Okay.
Manifold 4:Okay.
Manifold 5:Okay.
Manifold 6:Okay.
Manifold 7:Okay.
Manifold 8:Okay.
Manifold 9:Okay.
Manifold 10:Okay.
Manifold 11:Okay.
Manifold 12:Okay.
Manifold 13:Okay.
Manifold 14:Okay.
Manifold 15:Okay.
Manifold 16:Okay.
Manifold 17:Okay.
Manifold 18:Okay.
Manifold 19:Okay.
Manifold 20:Okay.
Manifold 21:Okay.
Manifold 22:Okay.
Manifold 23:Okay.
Manifold 24:Okay.
Manifold 25:Okay.
Manifold 26:Okay.
Manifold 27:Okay.
Manifold 28:Okay.
Manifold 29:Okay.
Manifold 30:Okay.
Manifold 31:Okay.
Manifold 32:Okay.
Manifold 33:Okay.
Manifold 34:Okay.
Manifold 35:Okay.
Manifold 36:Okay.
Manifold 37:Okay.
Manifold 38:Okay.
Manifold 39:Okay.
Manifold 40:Okay.
Manifold 41:Okay.
Manifold 42:Okay.
Manifold 43:Okay.
Manifold 44:Okay.
Manifold 45:Okay.
Manifold 46:Okay.
Manifold 47:Okay.
Manifold 48:Okay.
Manifold 49:Okay.
Manifold 50:Okay.
Manifold 51:Okay.
Manifold 52:Okay.
Manifold 53:Okay.
Manifold 54:Okay.


==> anc/four_torsion/smallcalculator.py <==

#run in snappy
import math
import snappy

def gcd(a,b):
        while b != 0:
            rem = a % b
            a = b
            b = rem
        return a

#here's a dictionary that converts snappea notation into snap notation
moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

#length_bound Calculates upper bound for the length of a slope s such that
#filling cusped manifold 'manifold' along s results in volume less than 'bound' using
#Futer-Kalfagianni-Purcell
def length_bound(manifold, bound): 
    return 2*math.pi / math.sqrt(1 - (bound/manifold.volume())**(2.0/3.0))

#length of p,q curve in manifold
def length( p, q , manifold):
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    x = r.real
    y = r.imag
    u = s.real
    v = s.imag
    return math.sqrt((p*x+q*u)**2 + (p*y+q*v)**2)
	 
#small_filling_params Finds filling parameters (p,q) such that filling cusped manifold 'manifold' along
#(p,q) curve gives orbifold of volume less than 'bound' with singular locus a
#knot labeled 'order'
def small_filling_params_of_order(manifold, bound, order):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(-int(math.ceil(a)),int(math.ceil(a))):
        for q in range(-int(math.ceil(b)),int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q)==order:
                params.append((p,q))
    return params

def small_filling_params(manifold, bound):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(-int(math.ceil(a)),int(math.ceil(a))):
        for q in range(-int(math.ceil(b)),int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q) != 1:
                params.append((p,q))
    return params


	
	

#small_volumes returns a list of volumes of hyperbolic results along with the corresponding surgery
#parameters where the volume is the volume of 'manifold' filled along the
#parameter where the parameters are taken over all possible parameters coming
#from small_filling_params(manifold, bound, order)

def small_volumes_of_order(manifold, bound, order):
    params = small_filling_params_of_order(manifold, bound, order)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        small_volumes.append([param, mfld.volume(), mfld.solution_type()])
    return small_volumes

def small_shapes_of_order(manifold, bound, order):
    params = small_filling_params_of_order(manifold, bound, order)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        small_volumes.append([param, mfld.volume(), mfld.tetrahedra_shapes()])
    return small_volumes

def small_volumes(manifold, bound):
    params = small_filling_params(manifold, bound)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        if mfld.volume() < bound:
            small_volumes.append([mfld, mfld.volume(), gcd(param[0],param[1]), mfld.solution_type()])
    return small_volumes
			
#generate list:
def list_small_fillings(bound, listofmanifolds):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append(small_volumes(m, bound))
    return data

def list_small_fillings_of_order(bound, listofmanifolds, order):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append([m,small_volumes_of_order(m, bound, order)])
    return data

def list_small_fillings_with_shapes_of_order(bound, listofmanifolds, order):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append([m,small_shapes_of_order(m, bound, order)])
    return data

def look_for_pos_orient(manifold, p,q):
    i = 0
    while i < 100:
        M = snappy.Manifold(manifold)
        M.randomize()
        M.dehn_fill((p,q))
        if M.solution_type() == 'all tetrahedra positively oriented':
            return M
        i += 1

def generate_snap_files(bound, listofmanifolds, order):
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	for m in listofmanifolds:
		mfile = open(m+'.snap',"w")
		mfile.write('r c ' + snapnot[m]+'\n')
		mfile.close()
		manif = snappy.Manifold(m)
		params = small_filling_params_of_order(manif, bound, order)
		mfile = open(m+'.snap', "a")
		for p in params:
			mfile.write('sur '+str(p[0])+' '+str(p[1])+' clear sur\n')
		mfile.close()





==> anc/four_torsion/snap.results <==
pari initialized
r c 5 3
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.057304810908584553251613909+0.4285087804361379001724767928*I,-0.4285087804361379001724767928+1.057304810908584553251613909*I]~
[0,8,4,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 4 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.2712115622919684320212600743*I,0.5000000000000000000000000000+1.685425124665063480822948798*I]~
[0,8,8,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6707482087128545802726335951+0.4951296362161010719639027188*I,0.2373212399633473228096006148+1.309684703036948187173592639*I]~
[0,16,12,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6132482998565253621419528156+0.5265308253109748046451499232*I,0.3867517001434746378580471844+0.5265308253109748046451499232*I]~
[0,-8,0,16,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5404136963133034175947003827+0.5293353977809538126955126948*I,0.3126338609134285517277169702+0.5509040764969200026204634327*I]~
[4,-8,0,20,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4788790484055839335773251300+0.5556288281522810464568785161*I,0.2508440106926688261845391621+0.6049552782292028839134393575*I]~
[8,-8,0,24,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 12 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4381185010807394929097210471+0.5956235105022300935855104084*I,0.2202578720825764957885764093+0.6777983492544579575648708016*I]~
[12,-8,0,28,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 6
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6180339887498948482045868344+0.4858682717566456781828638759*I,0.6730071696179129419760821863+0.3269928303820870580239178137*I,1.945026819131981906228504648+0.9450268191319819062285046481*I]~
[0,0,8,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6712891692867898192459332126+0.5940169014140685389538526302*I,0.5935747936321070415378487700+0.6391033597064864214602640771*I,1.639103359706486421460264077+0.4064252063678929584621512300*I]~
[0,4,4,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7161859942376011662384103574+0.5696215152610524134044302485*I,0.7408007705289600958510441008+0.7722928118176863488506931273*I,1.401709264412960487594760123+0.4371981120828521904186470162*I]~
[0,8,0,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 7
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.4278225295503707803426615105+0.2510571438146706719514303241*I,0.4097562760220129872453082302+1.381709443071350613337131046*I,0.4339594483926821271971539339+0.8681757664181793560497584690*I]~
[4,4,0,4,0,-4,-6;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 4 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[-1.060269889734748316486436073+1.719967749026784537769587170*I,-0.6029510668224941097173386485+1.505045593666109827830773081*I,0.1821267778168311803438472621+0.04772677075385562106167565631*I]~
[0,-4,-4,-4,0,4,2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.6391033597064864214602640771+0.4064252063678929584621512300*I,0.2868172763796514752893078599+1.288800222091313572514623542*I,0.4064252063678929584621512300+0.6391033597064864214602640771*I]~
[4,0,-4,0,0,0,-2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.6088057392849347113253942387+0.6832214474693428786087804152*I,0.1775801204146023100466098407+1.349612604327714033333335281*I,0.2650856872295682095837191425+0.5267903781642721895167375021*I]~
[4,-4,-8,-4,0,4,2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 9
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.1527659439170495663662243511+2.185546553060916929156212442*I,0.3842472232473410138181910689+0.2895852636651700340025590681*I,0.6223833779750866541232109125+0.7159291190028798413992258806*I]~
[12,8,-4,-4,-4,8,-6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.2898486753023840751702386452+2.432434776211889022421999434*I,0.3593292703510966612786459440+0.2951069267815457464881224581*I,0.4730068289284552308836017195+0.7396209443867426900961337327*I]~
[8,0,-8,-8,0,8,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7456198367671306090346634600+2.260567514629924976872053473*I,0.3493813101046820973502348177+0.3143574158993879508467704532*I,0.3596429747276660181210047727+0.8183211722233096999068114299*I]~
[4,-8,-12,-12,4,8,2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.842771966335396470849355541+1.135665185148848946448511178*I,0.3535533905932737622004221811+0.4097477502237839933826071799*I,-0.1356651851488489464485111785+0.8427719663353964708493555406*I]~
[-8,0,-8,0,-8,8,6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 4 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7798167029180073980546576845+0.3832084501819151920316425806*I,0.4589939797703298878135479681+0.2236389499547826586251180489*I,-1.383208450181915192031642581+1.779816702918007398054657684*I]~
[-12,4,-4,8,-12,4,6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.212009399676451841440166166+0.9634918264130369956832920612*I,0.4037073801201379219223197749+0.3638398582953392048496485835*I,-0.1959445879975598689113237028+1.172141877851653124367494974*I]~
[-20,4,-12,8,-20,12,14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 3
sur -8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7626787600366526771903993852+1.309684703036948187173592639*I,0.3292517912871454197273664049+0.4951296362161010719639027188*I]~
[0,-8,-12,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.428508780436137900172476793+1.057304810908584553251613909*I,-0.05730481090858455325161390898+0.4285087804361379001724767928*I]~
[0,0,-4,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -4 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.9386814857014693772169145965+0.8059455484608101029175486077*I,0.06131851429853062278308540350+0.8059455484608101029175486077*I]~
[0,8,0,8,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.057304810908584553251613909+0.4285087804361379001724767928*I,-0.4285087804361379001724767928+1.057304810908584553251613909*I]~
[0,8,4,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 4 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.2712115622919684320212600743*I,0.5000000000000000000000000000+1.685425124665063480822948798*I]~
[0,8,8,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6707482087128545802726335951+0.4951296362161010719639027188*I,0.2373212399633473228096006148+1.309684703036948187173592639*I]~
[0,16,12,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -12 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7797421279174235042114235907+0.6777983492544579575648708016*I,0.5618814989192605070902789529+0.5956235105022300935855104084*I]~
[-12,-8,0,4,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7491559893073311738154608379+0.6049552782292028839134393575*I,0.5211209515944160664226748700+0.5556288281522810464568785161*I]~
[-8,-8,0,8,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6873661390865714482722830298+0.5509040764969200026204634327*I,0.4595863036866965824052996173+0.5293353977809538126955126948*I]~
[-4,-8,0,12,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6132482998565253621419528156+0.5265308253109748046451499232*I,0.3867517001434746378580471844+0.5265308253109748046451499232*I]~
[0,-8,0,16,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5404136963133034175947003827+0.5293353977809538126955126948*I,0.3126338609134285517277169702+0.5509040764969200026204634327*I]~
[4,-8,0,20,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4788790484055839335773251300+0.5556288281522810464568785161*I,0.2508440106926688261845391621+0.6049552782292028839134393575*I]~
[8,-8,0,24,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 12 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4381185010807394929097210471+0.5956235105022300935855104084*I,0.2202578720825764957885764093+0.6777983492544579575648708016*I]~
[12,-8,0,28,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 6
sur -8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7469275075497104490887853402+0.4935563133653912036746326604*I,1.024586924771937284188001610+0.3139770412863703498919941359*I,1.172593044980097957578898598+1.206481430463915327447597752*I]~
[0,-8,16,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur -4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7071067811865475244008443621+0.4550898605622273413043577578*I,0.8853096547337562120331226434+0.2768869870150186536720794765*I,1.528903907639338836768566081+1.276886987015018653672079477*I]~
[0,-4,12,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6180339887498948482045868344+0.4858682717566456781828638759*I,0.6730071696179129419760821863+0.3269928303820870580239178137*I,1.945026819131981906228504648+0.9450268191319819062285046481*I]~
[0,0,8,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6712891692867898192459332126+0.5940169014140685389538526302*I,0.5935747936321070415378487700+0.6391033597064864214602640771*I,1.639103359706486421460264077+0.4064252063678929584621512300*I]~
[0,4,4,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7161859942376011662384103574+0.5696215152610524134044302485*I,0.7408007705289600958510441008+0.7722928118176863488506931273*I,1.401709264412960487594760123+0.4371981120828521904186470162*I]~
[0,8,0,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 7
sur -8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.1489346082883015079136055839+0.3179371220481208732749204911*I,0.2931765922761944593114467559+1.571269814644664040809678934*I,0.07703412358662050742282693939+1.112182269496514925503303048*I]~
[4,12,8,12,0,-12,-14;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur -4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.2543837329368241620910035421+0.2590657386368605370114289282*I,0.3944140979179514807492343232+1.524733778904936394271958999*I,0.2962038967935022648246191918+1.070170384332949444119111565*I]~
[4,8,4,8,0,-8,-10;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.4278225295503707803426615105+0.2510571438146706719514303241*I,0.4097562760220129872453082302+1.381709443071350613337131046*I,0.4339594483926821271971539339+0.8681757664181793560497584690*I]~
[4,4,0,4,0,-4,-6;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 4 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[-1.060269889734748316486436073+1.719967749026784537769587170*I,-0.6029510668224941097173386485+1.505045593666109827830773081*I,0.1821267778168311803438472621+0.04772677075385562106167565631*I]~
[0,-4,-4,-4,0,4,2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.6391033597064864214602640771+0.4064252063678929584621512300*I,0.2868172763796514752893078599+1.288800222091313572514623542*I,0.4064252063678929584621512300+0.6391033597064864214602640771*I]~
[4,0,-4,0,0,0,-2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.6088057392849347113253942387+0.6832214474693428786087804152*I,0.1775801204146023100466098407+1.349612604327714033333335281*I,0.2650856872295682095837191425+0.5267903781642721895167375021*I]~
[4,-4,-8,-4,0,4,2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 9
sur -8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.1861685188504928077872663685+1.515821291079476570453527491*I,0.4058614384196678040549915601+0.3275152587224720862029270970*I,0.9016864464380299132440235733+0.8736704254197982687907958078*I]~
[20,24,4,4,-12,8,-14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur -4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.2779295020620083095752377449+1.793540176721690399286061800*I,0.4050901308905176550989582499+0.3050414931998642780354313860*I,0.7788053668771270166528756111+0.7576434757037252053444366023*I]~
[16,16,0,0,-8,8,-10;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.1527659439170495663662243511+2.185546553060916929156212442*I,0.3842472232473410138181910689+0.2895852636651700340025590681*I,0.6223833779750866541232109125+0.7159291190028798413992258806*I]~
[12,8,-4,-4,-4,8,-6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.2898486753023840751702386452+2.432434776211889022421999434*I,0.3593292703510966612786459440+0.2951069267815457464881224581*I,0.4730068289284552308836017195+0.7396209443867426900961337327*I]~
[8,0,-8,-8,0,8,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7456198367671306090346634600+2.260567514629924976872053473*I,0.3493813101046820973502348177+0.3143574158993879508467704532*I,0.3596429747276660181210047727+0.8183211722233096999068114299*I]~
[4,-8,-12,-12,4,8,2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.2898486753023840751702386452+2.432434776211889022421999434*I,0.3593292703510966612786459440+0.2951069267815457464881224581*I,0.4730068289284552308836017195+0.7396209443867426900961337327*I]~
[16,-8,0,-16,16,0,-10;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.925204754090530408570831701+3.196001135748750167574532906*I,0.2853752818613204416951688472+0.3131612573507276628620679684*I,0.1806615031678732645667336524+0.6062466234472917832957311589*I]~
[4,-4,-4,-8,4,4,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.842771966335396470849355541+1.135665185148848946448511178*I,0.3535533905932737622004221811+0.4097477502237839933826071799*I,-0.1356651851488489464485111785+0.8427719663353964708493555406*I]~
[-8,0,-8,0,-8,8,6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 4 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7798167029180073980546576845+0.3832084501819151920316425806*I,0.4589939797703298878135479681+0.2236389499547826586251180489*I,-1.383208450181915192031642581+1.779816702918007398054657684*I]~
[-12,4,-4,8,-12,4,6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.212009399676451841440166166+0.9634918264130369956832920612*I,0.4037073801201379219223197749+0.3638398582953392048496485835*I,-0.1959445879975598689113237028+1.172141877851653124367494974*I]~
[-20,4,-12,8,-20,12,14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]


==> anc/four_torsion/snapoutfile <==
pari initialized
r c 5 3
sur 0 4 pr ac sh pr -pa fi clear sur
[1.057304810908584553251613909+0.4285087804361379001724767928*I,-0.4285087804361379001724767928+1.057304810908584553251613909*I]~
[0,8,4,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 4 0 pr ac sh pr -pa fi clear sur
[0.5000000000000000000000000000+0.2712115622919684320212600743*I,0.5000000000000000000000000000+1.685425124665063480822948798*I]~
[0,8,8,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 4 4 pr ac sh pr -pa fi clear sur
[0.6707482087128545802726335951+0.4951296362161010719639027188*I,0.2373212399633473228096006148+1.309684703036948187173592639*I]~
[0,16,12,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur 0 4 pr ac sh pr -pa fi clear sur
[0.6132482998565253621419528156+0.5265308253109748046451499232*I,0.3867517001434746378580471844+0.5265308253109748046451499232*I]~
[0,-8,0,16,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 4 4 pr ac sh pr -pa fi clear sur
[0.5404136963133034175947003827+0.5293353977809538126955126948*I,0.3126338609134285517277169702+0.5509040764969200026204634327*I]~
[4,-8,0,20,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 8 4 pr ac sh pr -pa fi clear sur
[0.4788790484055839335773251300+0.5556288281522810464568785161*I,0.2508440106926688261845391621+0.6049552782292028839134393575*I]~
[8,-8,0,24,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 12 4 pr ac sh pr -pa fi clear sur
[0.4381185010807394929097210471+0.5956235105022300935855104084*I,0.2202578720825764957885764093+0.6777983492544579575648708016*I]~
[12,-8,0,28,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 6
sur 0 4 pr ac sh pr -pa fi clear sur
[0.6180339887498948482045868344+0.4858682717566456781828638759*I,0.6730071696179129419760821863+0.3269928303820870580239178137*I,1.945026819131981906228504648+0.9450268191319819062285046481*I]~
[0,0,8,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 4 4 pr ac sh pr -pa fi clear sur
[0.6712891692867898192459332126+0.5940169014140685389538526302*I,0.5935747936321070415378487700+0.6391033597064864214602640771*I,1.639103359706486421460264077+0.4064252063678929584621512300*I]~
[0,4,4,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 8 4 pr ac sh pr -pa fi clear sur
[0.7161859942376011662384103574+0.5696215152610524134044302485*I,0.7408007705289600958510441008+0.7722928118176863488506931273*I,1.401709264412960487594760123+0.4371981120828521904186470162*I]~
[0,8,0,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 7
sur 0 4 pr ac sh pr -pa fi clear sur
[-0.4278225295503707803426615105+0.2510571438146706719514303241*I,0.4097562760220129872453082302+1.381709443071350613337131046*I,0.4339594483926821271971539339+0.8681757664181793560497584690*I]~
[4,4,0,4,0,-4,-6;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 4 0 pr ac sh pr -pa fi clear sur
[-1.060269889734748316486436073+1.719967749026784537769587170*I,-0.6029510668224941097173386485+1.505045593666109827830773081*I,0.1821267778168311803438472621+0.04772677075385562106167565631*I]~
[0,-4,-4,-4,0,4,2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 4 4 pr ac sh pr -pa fi clear sur
[-0.6391033597064864214602640771+0.4064252063678929584621512300*I,0.2868172763796514752893078599+1.288800222091313572514623542*I,0.4064252063678929584621512300+0.6391033597064864214602640771*I]~
[4,0,-4,0,0,0,-2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 8 4 pr ac sh pr -pa fi clear sur
[-0.6088057392849347113253942387+0.6832214474693428786087804152*I,0.1775801204146023100466098407+1.349612604327714033333335281*I,0.2650856872295682095837191425+0.5267903781642721895167375021*I]~
[4,-4,-8,-4,0,4,2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 9
sur 0 4 pr ac sh pr -pa fi clear sur
[-0.1527659439170495663662243511+2.185546553060916929156212442*I,0.3842472232473410138181910689+0.2895852636651700340025590681*I,0.6223833779750866541232109125+0.7159291190028798413992258806*I]~
[12,8,-4,-4,-4,8,-6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 4 4 pr ac sh pr -pa fi clear sur
[0.2898486753023840751702386452+2.432434776211889022421999434*I,0.3593292703510966612786459440+0.2951069267815457464881224581*I,0.4730068289284552308836017195+0.7396209443867426900961337327*I]~
[8,0,-8,-8,0,8,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 8 4 pr ac sh pr -pa fi clear sur
[0.7456198367671306090346634600+2.260567514629924976872053473*I,0.3493813101046820973502348177+0.3143574158993879508467704532*I,0.3596429747276660181210047727+0.8183211722233096999068114299*I]~
[4,-8,-12,-12,4,8,2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 0 4 pr ac sh pr -pa fi clear sur
[1.842771966335396470849355541+1.135665185148848946448511178*I,0.3535533905932737622004221811+0.4097477502237839933826071799*I,-0.1356651851488489464485111785+0.8427719663353964708493555406*I]~
[-8,0,-8,0,-8,8,6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 4 0 pr ac sh pr -pa fi clear sur
[0.7798167029180073980546576845+0.3832084501819151920316425806*I,0.4589939797703298878135479681+0.2236389499547826586251180489*I,-1.383208450181915192031642581+1.779816702918007398054657684*I]~
[-12,4,-4,8,-12,4,6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 4 4 pr ac sh pr -pa fi clear sur
[1.212009399676451841440166166+0.9634918264130369956832920612*I,0.4037073801201379219223197749+0.3638398582953392048496485835*I,-0.1959445879975598689113237028+1.172141877851653124367494974*I]~
[-20,4,-12,8,-20,12,14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 3
sur -8 4 pr ac sh pr -pa fi clear sur
[0.7626787600366526771903993852+1.309684703036948187173592639*I,0.3292517912871454197273664049+0.4951296362161010719639027188*I]~
[0,-8,-12,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -4 4 pr ac sh pr -pa fi clear sur
[1.428508780436137900172476793+1.057304810908584553251613909*I,-0.05730481090858455325161390898+0.4285087804361379001724767928*I]~
[0,0,-4,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -4 8 pr ac sh pr -pa fi clear sur
[0.9386814857014693772169145965+0.8059455484608101029175486077*I,0.06131851429853062278308540350+0.8059455484608101029175486077*I]~
[0,8,0,8,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 4 pr ac sh pr -pa fi clear sur
[1.057304810908584553251613909+0.4285087804361379001724767928*I,-0.4285087804361379001724767928+1.057304810908584553251613909*I]~
[0,8,4,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 4 0 pr ac sh pr -pa fi clear sur
[0.5000000000000000000000000000+0.2712115622919684320212600743*I,0.5000000000000000000000000000+1.685425124665063480822948798*I]~
[0,8,8,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 4 4 pr ac sh pr -pa fi clear sur
[0.6707482087128545802726335951+0.4951296362161010719639027188*I,0.2373212399633473228096006148+1.309684703036948187173592639*I]~
[0,16,12,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -12 4 pr ac sh pr -pa fi clear sur
[0.7797421279174235042114235907+0.6777983492544579575648708016*I,0.5618814989192605070902789529+0.5956235105022300935855104084*I]~
[-12,-8,0,4,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -8 4 pr ac sh pr -pa fi clear sur
[0.7491559893073311738154608379+0.6049552782292028839134393575*I,0.5211209515944160664226748700+0.5556288281522810464568785161*I]~
[-8,-8,0,8,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -4 4 pr ac sh pr -pa fi clear sur
[0.6873661390865714482722830298+0.5509040764969200026204634327*I,0.4595863036866965824052996173+0.5293353977809538126955126948*I]~
[-4,-8,0,12,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 4 pr ac sh pr -pa fi clear sur
[0.6132482998565253621419528156+0.5265308253109748046451499232*I,0.3867517001434746378580471844+0.5265308253109748046451499232*I]~
[0,-8,0,16,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 4 4 pr ac sh pr -pa fi clear sur
[0.5404136963133034175947003827+0.5293353977809538126955126948*I,0.3126338609134285517277169702+0.5509040764969200026204634327*I]~
[4,-8,0,20,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 8 4 pr ac sh pr -pa fi clear sur
[0.4788790484055839335773251300+0.5556288281522810464568785161*I,0.2508440106926688261845391621+0.6049552782292028839134393575*I]~
[8,-8,0,24,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 12 4 pr ac sh pr -pa fi clear sur
[0.4381185010807394929097210471+0.5956235105022300935855104084*I,0.2202578720825764957885764093+0.6777983492544579575648708016*I]~
[12,-8,0,28,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 6
sur -8 4 pr ac sh pr -pa fi clear sur
[0.7469275075497104490887853402+0.4935563133653912036746326604*I,1.024586924771937284188001610+0.3139770412863703498919941359*I,1.172593044980097957578898598+1.206481430463915327447597752*I]~
[0,-8,16,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur -4 4 pr ac sh pr -pa fi clear sur
[0.7071067811865475244008443621+0.4550898605622273413043577578*I,0.8853096547337562120331226434+0.2768869870150186536720794765*I,1.528903907639338836768566081+1.276886987015018653672079477*I]~
[0,-4,12,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 0 4 pr ac sh pr -pa fi clear sur
[0.6180339887498948482045868344+0.4858682717566456781828638759*I,0.6730071696179129419760821863+0.3269928303820870580239178137*I,1.945026819131981906228504648+0.9450268191319819062285046481*I]~
[0,0,8,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 4 4 pr ac sh pr -pa fi clear sur
[0.6712891692867898192459332126+0.5940169014140685389538526302*I,0.5935747936321070415378487700+0.6391033597064864214602640771*I,1.639103359706486421460264077+0.4064252063678929584621512300*I]~
[0,4,4,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 8 4 pr ac sh pr -pa fi clear sur
[0.7161859942376011662384103574+0.5696215152610524134044302485*I,0.7408007705289600958510441008+0.7722928118176863488506931273*I,1.401709264412960487594760123+0.4371981120828521904186470162*I]~
[0,8,0,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 7
sur -8 4 pr ac sh pr -pa fi clear sur
[-0.1489346082883015079136055839+0.3179371220481208732749204911*I,0.2931765922761944593114467559+1.571269814644664040809678934*I,0.07703412358662050742282693939+1.112182269496514925503303048*I]~
[4,12,8,12,0,-12,-14;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur -4 4 pr ac sh pr -pa fi clear sur
[-0.2543837329368241620910035421+0.2590657386368605370114289282*I,0.3944140979179514807492343232+1.524733778904936394271958999*I,0.2962038967935022648246191918+1.070170384332949444119111565*I]~
[4,8,4,8,0,-8,-10;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 0 4 pr ac sh pr -pa fi clear sur
[-0.4278225295503707803426615105+0.2510571438146706719514303241*I,0.4097562760220129872453082302+1.381709443071350613337131046*I,0.4339594483926821271971539339+0.8681757664181793560497584690*I]~
[4,4,0,4,0,-4,-6;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 4 0 pr ac sh pr -pa fi clear sur
[-1.060269889734748316486436073+1.719967749026784537769587170*I,-0.6029510668224941097173386485+1.505045593666109827830773081*I,0.1821267778168311803438472621+0.04772677075385562106167565631*I]~
[0,-4,-4,-4,0,4,2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 4 4 pr ac sh pr -pa fi clear sur
[-0.6391033597064864214602640771+0.4064252063678929584621512300*I,0.2868172763796514752893078599+1.288800222091313572514623542*I,0.4064252063678929584621512300+0.6391033597064864214602640771*I]~
[4,0,-4,0,0,0,-2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 8 4 pr ac sh pr -pa fi clear sur
[-0.6088057392849347113253942387+0.6832214474693428786087804152*I,0.1775801204146023100466098407+1.349612604327714033333335281*I,0.2650856872295682095837191425+0.5267903781642721895167375021*I]~
[4,-4,-8,-4,0,4,2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 9
sur -8 4 pr ac sh pr -pa fi clear sur
[-0.1861685188504928077872663685+1.515821291079476570453527491*I,0.4058614384196678040549915601+0.3275152587224720862029270970*I,0.9016864464380299132440235733+0.8736704254197982687907958078*I]~
[20,24,4,4,-12,8,-14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur -4 4 pr ac sh pr -pa fi clear sur
[-0.2779295020620083095752377449+1.793540176721690399286061800*I,0.4050901308905176550989582499+0.3050414931998642780354313860*I,0.7788053668771270166528756111+0.7576434757037252053444366023*I]~
[16,16,0,0,-8,8,-10;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 0 4 pr ac sh pr -pa fi clear sur
[-0.1527659439170495663662243511+2.185546553060916929156212442*I,0.3842472232473410138181910689+0.2895852636651700340025590681*I,0.6223833779750866541232109125+0.7159291190028798413992258806*I]~
[12,8,-4,-4,-4,8,-6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 4 4 pr ac sh pr -pa fi clear sur
[0.2898486753023840751702386452+2.432434776211889022421999434*I,0.3593292703510966612786459440+0.2951069267815457464881224581*I,0.4730068289284552308836017195+0.7396209443867426900961337327*I]~
[8,0,-8,-8,0,8,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 8 4 pr ac sh pr -pa fi clear sur
[0.7456198367671306090346634600+2.260567514629924976872053473*I,0.3493813101046820973502348177+0.3143574158993879508467704532*I,0.3596429747276660181210047727+0.8183211722233096999068114299*I]~
[4,-8,-12,-12,4,8,2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -8 4 pr ac sh pr -pa fi clear sur
[0.2898486753023840751702386452+2.432434776211889022421999434*I,0.3593292703510966612786459440+0.2951069267815457464881224581*I,0.4730068289284552308836017195+0.7396209443867426900961337327*I]~
[16,-8,0,-16,16,0,-10;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -4 4 pr ac sh pr -pa fi clear sur
[1.925204754090530408570831701+3.196001135748750167574532906*I,0.2853752818613204416951688472+0.3131612573507276628620679684*I,0.1806615031678732645667336524+0.6062466234472917832957311589*I]~
[4,-4,-4,-8,4,4,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 0 4 pr ac sh pr -pa fi clear sur
[1.842771966335396470849355541+1.135665185148848946448511178*I,0.3535533905932737622004221811+0.4097477502237839933826071799*I,-0.1356651851488489464485111785+0.8427719663353964708493555406*I]~
[-8,0,-8,0,-8,8,6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 4 0 pr ac sh pr -pa fi clear sur
[0.7798167029180073980546576845+0.3832084501819151920316425806*I,0.4589939797703298878135479681+0.2236389499547826586251180489*I,-1.383208450181915192031642581+1.779816702918007398054657684*I]~
[-12,4,-4,8,-12,4,6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 4 4 pr ac sh pr -pa fi clear sur
[1.212009399676451841440166166+0.9634918264130369956832920612*I,0.4037073801201379219223197749+0.3638398582953392048496485835*I,-0.1959445879975598689113237028+1.172141877851653124367494974*I]~
[-20,4,-12,8,-20,12,14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]


==> anc/four_torsion/stripper.py <==
#!/usr/bin/python

#This thing strips out the 'solution type:...' lines.  This is needed to use
#Purcells reworking of moser's algorithm without massive headaches.



snapoutfile = open('snapoutfile', "a")
results = open('snap.results', "r")
lines = results.readlines()
for i in range(len(lines)):
	if not 'solution' in lines[i]:
		snapoutfile.write(lines[i])
results.close()
snapoutfile.close()




==> anc/four_torsion/volumecomp/deltas <==
0.00315887137878639960285838402582178361948029440939153425603839479695707334349659669396757369963399351380186979483088166289397607046435535880255838097966000016182271396958028957778665409509988920510403375970165372
0.00265917872999725654621649032373584595796328155484625623138767504574090246431528490557185041424717629566641826941617130983061334574853536736782626482710965820025782667577514645452819907639031277175048400570945362
0.00167426912480508654932066592705198372444166093515020445889744964488369163967730310521924921505409420127991679022608765182477307595052297433589814716754099897779327984442927230822614986527405618626550944577942150
0.00402899999980320083077641141686992117709916036057069752519276463974131998237759505720400189705503750892153097740497252108245425544938411757670474496793014424441888220750050992724278793173754387355478994918806220
0.00330859956402693858671562940240403321987975860066132377678626928400946783865718166329818274760157058210286748858808936919180145162827630734312034010462267082266540138670976273655795667185952473675743129586745319
0.00284545797633912489756383266793433638018200313285844014613376697523724067438662134087019986507364100424609527884017374823690144064353202173175736166564694070583495417235139701468256848814929216409637628625950895
0.00256676975959974243177272700857835813096507571144965569810341365081255125692249617283133612565511069970585021453431308461079080169253351754244137843983806702484511511773132261504080297781881074653666341373426161
0.00169853685810329857995068349063844505954678738172518230030644631135814529896450677347579342549454313452696111142513650754482412528671133778130157578652122988659639793212375987636399177857713307470344380401292198
0.00298932620426327289037734036985110629149055005321879590049128139961138233406197050433893853059561864652569831927383255345576853684565209977330766768887805165371422961478479340773338674075482601161607548648766598
0.00329673095184062989521649745327009154908534790910623162619086190575960641234018051904688456906879929752677515209426063203567875789146713536461149505117853266675184852654953505092816675869997168148918159748037704
0.00109546017439248392678219907188886852140067070608337016908598594177057565023466180093845628319346620486575463385096718539284768045841376354464233062406776368085440701914707743565562055122080835847896162809044457
0.0000920842115138131500538538233467446586218059985373887616512364754569939340901437580301249888951727416883443226454044846398178183764035425557331509969593938663830067397296802185464790265019819227959006844759790776
0.00316715959365316035342250656861114837592839996712080262330849128685793624254060345067793974846857425181581953583907218124669514553755962073254993244962036780955194605628088923304808945608259955662022244651368345
0.000643188414411906660753959393971504046835492881993156567272282417847483136571840134528854429218741862713011818644556419148961845083621620820893210690646962972170808030773438022629828751213914761308301122937688187
0.000558525729372002614427072243700171786570746202092263882056277872491748406068105154623592399795064511440731726378216998560766472102639409152475560780669287703272460950576122362198876353832212600868927480779639957
0.00105395159703986074618482663592366577205584390877143038753820757310527586631794514579954438173625305289603866057079524486288343436009837167212263149587229203202392104443736065133090811302121863357435542277969274
0.000464907155244397891828763082702190917512241131092066073090557727332248760059816767266243012927830563311726706757947407261396361510296781568920852734554840686526222888690368237839539228684026585985925870923119493
0.00113653930210160597796619536642041284749468899956132460114750814655343906211892344193516090530899981075782997608372330561445889185798274811942501121320696015983892561331379764334328819258749959104482413912789553
0.000135933813609809558752814535129901637264775594696982871993993813593063132835730622861412067834419438250733627902230136488228253561414175384154745696442942978264913173509013544518356606263883973477057528458031079
0.000244444279049628236899654720821731777393652299404702969382331152880546944716907831813300027655002207605020455168345489833113786466775053000803938631798802422680666591097587257179494004241016392787067674768303950
0.00294310881660022335568156243554904199166286298950194446843794673953702100168994804986312990370580307507921635241871405829314400125182730644042295319819924427892949454580311958631214902945699032518118011543034834
0.0281618545131435315098620286072960153558447050966397451354961260566242497818371905488050061077714030674292000190865440813040732518935825745033928995421962783845188925822396017993570144375100093433328128634184795
0.00651337391259557446818506200770435634909180423209954443124531185360880221203252015054830856092866440025397810128771420566004219634044000486970322875679825257230664058682242070157171781493490065245580026827360429
0.00315887137878639960285838402582178361948029440939153425603839479695707334349659669396757369963399351380186979483088166289397607046435535880255838097966000016182271396958028957778665409509988920510403375970165372
0.00265917872999725654621649032373584595796328155484625623138767504574090246431528490557185041424717629566641826941617130983061334574853536736782626482710965820025782667577514645452819907639031277175048400570945362
0.00167426912480508654932066592705198372444166093515020445889744964488369163967730310521924921505409420127991679022608765182477307595052297433589814716754099897779327984442927230822614986527405618626550944577942150
0.0107886223388862656633617756116233577719076384987311125491998451416983036591003479925789432689342923281044129462289784947534257360825927655296914515923154301258169404330765309194189576196340805877860525710206936
0.00716990751399413484843112323289299036342548045789153450136707203852362186454234008718078652852970961585305958738396265067223968769834510100025745336852836792649079972219656266278911620362499535575790924283557175
0.00514763193248454704033184150502567436370613728965664547940660130751787841826753194319598940742109373651514457302456540295778971399413620782847187217559850526813063344174472489084204999233999724322262724892999712
0.00402899999980320083077641141686992117709916036057069752519276463974131998237759505720400189705503750892153097740497252108245425544938411757670474496793014424441888220750050992724278793173754387355478994918806220
0.00330859956402693858671562940240403321987975860066132377678626928400946783865718166329818274760157058210286748858808936919180145162827630734312034010462267082266540138670976273655795667185952473675743129586745319
0.00284545797633912489756383266793433638018200313285844014613376697523724067438662134087019986507364100424609527884017374823690144064353202173175736166564694070583495417235139701468256848814929216409637628625950895
0.00256676975959974243177272700857835813096507571144965569810341365081255125692249617283133612565511069970585021453431308461079080169253351754244137843983806702484511511773132261504080297781881074653666341373426161
0.000853256027646266138439182616818438333894067988527853525792462580283627572890640182058886122206219209471061299272520022164375811971064333798067777815369673654174045298663677961183933487553911443978292753165820521
0.000636692547085194852566793961965492643022047945896019664735714680318253905698926570971842123436922012429144799567988172580047998017651314376747402280438043784808876982616119805251463461377305197468465870378375220
0.00169853685810329857995068349063844505954678738172518230030644631135814529896450677347579342549454313452696111142513650754482412528671133778130157578652122988659639793212375987636399177857713307470344380401292198
0.00298932620426327289037734036985110629149055005321879590049128139961138233406197050433893853059561864652569831927383255345576853684565209977330766768887805165371422961478479340773338674075482601161607548648766598
0.00329673095184062989521649745327009154908534790910623162619086190575960641234018051904688456906879929752677515209426063203567875789146713536461149505117853266675184852654953505092816675869997168148918159748037704
0.000378654130951399651235683671374985164470074018664519824476873505026662742290601024519983681553182779435358582654382114263447259447772150003606304095858405815694129293420528275254538477828779298055404928169652792
0.000454599995502968267319612409893152475213520575161538294722792614956925961589953511972486052364199071229355982260425871536064474657819004040044021978739443965227019028770521512484106589551857982405177533983032111
0.00109546017439248392678219907188886852140067070608337016908598594177057565023466180093845628319346620486575463385096718539284768045841376354464233062406776368085440701914707743565562055122080835847896162809044457
0.0000920842115138131500538538233467446586218059985373887616512364754569939340901437580301249888951727416883443226454044846398178183764035425557331509969593938663830067397296802185464790265019819227959006844759790776
0.00316715959365316035342250656861114837592839996712080262330849128685793624254060345067793974846857425181581953583907218124669514553755962073254993244962036780955194605628088923304808945608259955662022244651368345
0.000643188414411906660753959393971504046835492881993156567272282417847483136571840134528854429218741862713011818644556419148961845083621620820893210690646962972170808030773438022629828751213914761308301122937688187
0.000190665536373861950938502815365422091087191426344461973068776385955897483431006201158285937619526369772358053712105381714984575192111065088513658551805000125538521439720593589336393736732219288144015677787141554
0.000307399587777785474476703961364127760425982614934006655198669650151520502193640503265382050697142801833792142483586843138502893400162632549005105501594062489472273351603265939696925147343956578653742231571277197
0.000558525729372002614427072243700171786570746202092263882056277872491748406068105154623592399795064511440731726378216998560766472102639409152475560780669287703272460950576122362198876353832212600868927480779639957
0.00105395159703986074618482663592366577205584390877143038753820757310527586631794514579954438173625305289603866057079524486288343436009837167212263149587229203202392104443736065133090811302121863357435542277969274
0.000464907155244397891828763082702190917512241131092066073090557727332248760059816767266243012927830563311726706757947407261396361510296781568920852734554840686526222888690368237839539228684026585985925870923119493
0.000249235051701183611305338896034531604801155747213909466990254855839886989242386616411365572099134167368558682650482003101014577811853583371654074546441165819798829278986034511691281039180170016165398037630306121
0.000478075674651812807529516734830158277359871316229120665724517821590590577235261981839056334785293927356006200400444084124681676337598535277628461305438784352899394082237037994177162443923165350612343058115715596
0.00113653930210160597796619536642041284749468899956132460114750814655343906211892344193516090530899981075782997608372330561445889185798274811942501121320696015983892561331379764334328819258749959104482413912789553
0.000135933813609809558752814535129901637264775594696982871993993813593063132835730622861412067834419438250733627902230136488228253561414175384154745696442942978264913173509013544518356606263883973477057528458031079
0.000244444279049628236899654720821731777393652299404702969382331152880546944716907831813300027655002207605020455168345489833113786466775053000803938631798802422680666591097587257179494004241016392787067674768303950


==> anc/four_torsion/volumecomp/interleave.pl <==
#!/usr/bin/perl

use strict;

$#ARGV == 1 or die "USAGE: interleave.pl file1 file2\n";

open(my $input1, $ARGV[0]) or die "Unable to open $ARGV[0]!\n";
open(my $input2, $ARGV[1]) or die "Unable to open $ARGV[1]!\n";
my ($line1, $line2);

while(!eof($input1) && !eof($input2)){
    $line1=<$input1>;
    $line2=<$input2>;
    print $line1;
    print $line2;
}
while(<$input1>){
    print;
}
while(<$input2>){
    print;
}
close $input1;
close $input2;


==> anc/four_torsion/volumecomp/moseralg.output <==
   realprecision = 211 significant digits (210 digits displayed)
manifold 11 is complete hyperbolic, delta=0.00315887137878639960285838402582178361948029440939153425603839479695707334349659669396757369963399351380186979483088166289397607046435535880255838097966000016182271396958028957778665409509988920510403375970165372
manifold 12 is complete hyperbolic, delta=0.00265917872999725654621649032373584595796328155484625623138767504574090246431528490557185041424717629566641826941617130983061334574853536736782626482710965820025782667577514645452819907639031277175048400570945362
manifold 13 is complete hyperbolic, delta=0.00167426912480508654932066592705198372444166093515020445889744964488369163967730310521924921505409420127991679022608765182477307595052297433589814716754099897779327984442927230822614986527405618626550944577942150
manifold 14 is complete hyperbolic, delta=0.00402899999980320083077641141686992117709916036057069752519276463974131998237759505720400189705503750892153097740497252108245425544938411757670474496793014424441888220750050992724278793173754387355478994918806220
manifold 15 is complete hyperbolic, delta=0.00330859956402693858671562940240403321987975860066132377678626928400946783865718166329818274760157058210286748858808936919180145162827630734312034010462267082266540138670976273655795667185952473675743129586745319
manifold 16 is complete hyperbolic, delta=0.00284545797633912489756383266793433638018200313285844014613376697523724067438662134087019986507364100424609527884017374823690144064353202173175736166564694070583495417235139701468256848814929216409637628625950895
manifold 17 is complete hyperbolic, delta=0.00256676975959974243177272700857835813096507571144965569810341365081255125692249617283133612565511069970585021453431308461079080169253351754244137843983806702484511511773132261504080297781881074653666341373426161
manifold 18 is complete hyperbolic, delta=0.00169853685810329857995068349063844505954678738172518230030644631135814529896450677347579342549454313452696111142513650754482412528671133778130157578652122988659639793212375987636399177857713307470344380401292198
manifold 19 is complete hyperbolic, delta=0.00298932620426327289037734036985110629149055005321879590049128139961138233406197050433893853059561864652569831927383255345576853684565209977330766768887805165371422961478479340773338674075482601161607548648766598
manifold 20 is complete hyperbolic, delta=0.00329673095184062989521649745327009154908534790910623162619086190575960641234018051904688456906879929752677515209426063203567875789146713536461149505117853266675184852654953505092816675869997168148918159748037704
manifold 21 is complete hyperbolic, delta=0.00109546017439248392678219907188886852140067070608337016908598594177057565023466180093845628319346620486575463385096718539284768045841376354464233062406776368085440701914707743565562055122080835847896162809044457
manifold 22 is complete hyperbolic, delta=0.0000920842115138131500538538233467446586218059985373887616512364754569939340901437580301249888951727416883443226454044846398178183764035425557331509969593938663830067397296802185464790265019819227959006844759790776
manifold 23 is complete hyperbolic, delta=0.00316715959365316035342250656861114837592839996712080262330849128685793624254060345067793974846857425181581953583907218124669514553755962073254993244962036780955194605628088923304808945608259955662022244651368345
manifold 24 is complete hyperbolic, delta=0.000643188414411906660753959393971504046835492881993156567272282417847483136571840134528854429218741862713011818644556419148961845083621620820893210690646962972170808030773438022629828751213914761308301122937688187
manifold 25 is complete hyperbolic, delta=0.000558525729372002614427072243700171786570746202092263882056277872491748406068105154623592399795064511440731726378216998560766472102639409152475560780669287703272460950576122362198876353832212600868927480779639957
manifold 26 is complete hyperbolic, delta=0.00105395159703986074618482663592366577205584390877143038753820757310527586631794514579954438173625305289603866057079524486288343436009837167212263149587229203202392104443736065133090811302121863357435542277969274
manifold 27 is complete hyperbolic, delta=0.000464907155244397891828763082702190917512241131092066073090557727332248760059816767266243012927830563311726706757947407261396361510296781568920852734554840686526222888690368237839539228684026585985925870923119493
manifold 28 is complete hyperbolic, delta=0.00113653930210160597796619536642041284749468899956132460114750814655343906211892344193516090530899981075782997608372330561445889185798274811942501121320696015983892561331379764334328819258749959104482413912789553
manifold 29 is complete hyperbolic, delta=0.000135933813609809558752814535129901637264775594696982871993993813593063132835730622861412067834419438250733627902230136488228253561414175384154745696442942978264913173509013544518356606263883973477057528458031079
manifold 30 is complete hyperbolic, delta=0.000244444279049628236899654720821731777393652299404702969382331152880546944716907831813300027655002207605020455168345489833113786466775053000803938631798802422680666591097587257179494004241016392787067674768303950
manifold 31 is complete hyperbolic, delta=0.00294310881660022335568156243554904199166286298950194446843794673953702100168994804986312990370580307507921635241871405829314400125182730644042295319819924427892949454580311958631214902945699032518118011543034834
manifold 32 is complete hyperbolic, delta=0.0281618545131435315098620286072960153558447050966397451354961260566242497818371905488050061077714030674292000190865440813040732518935825745033928995421962783845188925822396017993570144375100093433328128634184795
manifold 33 is complete hyperbolic, delta=0.00651337391259557446818506200770435634909180423209954443124531185360880221203252015054830856092866440025397810128771420566004219634044000486970322875679825257230664058682242070157171781493490065245580026827360429
manifold 34 is complete hyperbolic, delta=0.00315887137878639960285838402582178361948029440939153425603839479695707334349659669396757369963399351380186979483088166289397607046435535880255838097966000016182271396958028957778665409509988920510403375970165372
manifold 35 is complete hyperbolic, delta=0.00265917872999725654621649032373584595796328155484625623138767504574090246431528490557185041424717629566641826941617130983061334574853536736782626482710965820025782667577514645452819907639031277175048400570945362
manifold 36 is complete hyperbolic, delta=0.00167426912480508654932066592705198372444166093515020445889744964488369163967730310521924921505409420127991679022608765182477307595052297433589814716754099897779327984442927230822614986527405618626550944577942150
manifold 37 is complete hyperbolic, delta=0.0107886223388862656633617756116233577719076384987311125491998451416983036591003479925789432689342923281044129462289784947534257360825927655296914515923154301258169404330765309194189576196340805877860525710206936
manifold 38 is complete hyperbolic, delta=0.00716990751399413484843112323289299036342548045789153450136707203852362186454234008718078652852970961585305958738396265067223968769834510100025745336852836792649079972219656266278911620362499535575790924283557175
manifold 39 is complete hyperbolic, delta=0.00514763193248454704033184150502567436370613728965664547940660130751787841826753194319598940742109373651514457302456540295778971399413620782847187217559850526813063344174472489084204999233999724322262724892999712
manifold 40 is complete hyperbolic, delta=0.00402899999980320083077641141686992117709916036057069752519276463974131998237759505720400189705503750892153097740497252108245425544938411757670474496793014424441888220750050992724278793173754387355478994918806220
manifold 41 is complete hyperbolic, delta=0.00330859956402693858671562940240403321987975860066132377678626928400946783865718166329818274760157058210286748858808936919180145162827630734312034010462267082266540138670976273655795667185952473675743129586745319
manifold 42 is complete hyperbolic, delta=0.00284545797633912489756383266793433638018200313285844014613376697523724067438662134087019986507364100424609527884017374823690144064353202173175736166564694070583495417235139701468256848814929216409637628625950895
manifold 43 is complete hyperbolic, delta=0.00256676975959974243177272700857835813096507571144965569810341365081255125692249617283133612565511069970585021453431308461079080169253351754244137843983806702484511511773132261504080297781881074653666341373426161
manifold 44 is complete hyperbolic, delta=0.000853256027646266138439182616818438333894067988527853525792462580283627572890640182058886122206219209471061299272520022164375811971064333798067777815369673654174045298663677961183933487553911443978292753165820521
manifold 45 is complete hyperbolic, delta=0.000636692547085194852566793961965492643022047945896019664735714680318253905698926570971842123436922012429144799567988172580047998017651314376747402280438043784808876982616119805251463461377305197468465870378375220
manifold 46 is complete hyperbolic, delta=0.00169853685810329857995068349063844505954678738172518230030644631135814529896450677347579342549454313452696111142513650754482412528671133778130157578652122988659639793212375987636399177857713307470344380401292198
manifold 47 is complete hyperbolic, delta=0.00298932620426327289037734036985110629149055005321879590049128139961138233406197050433893853059561864652569831927383255345576853684565209977330766768887805165371422961478479340773338674075482601161607548648766598
manifold 48 is complete hyperbolic, delta=0.00329673095184062989521649745327009154908534790910623162619086190575960641234018051904688456906879929752677515209426063203567875789146713536461149505117853266675184852654953505092816675869997168148918159748037704
manifold 49 is complete hyperbolic, delta=0.000378654130951399651235683671374985164470074018664519824476873505026662742290601024519983681553182779435358582654382114263447259447772150003606304095858405815694129293420528275254538477828779298055404928169652792
manifold 50 is complete hyperbolic, delta=0.000454599995502968267319612409893152475213520575161538294722792614956925961589953511972486052364199071229355982260425871536064474657819004040044021978739443965227019028770521512484106589551857982405177533983032111
manifold 51 is complete hyperbolic, delta=0.00109546017439248392678219907188886852140067070608337016908598594177057565023466180093845628319346620486575463385096718539284768045841376354464233062406776368085440701914707743565562055122080835847896162809044457
manifold 52 is complete hyperbolic, delta=0.0000920842115138131500538538233467446586218059985373887616512364754569939340901437580301249888951727416883443226454044846398178183764035425557331509969593938663830067397296802185464790265019819227959006844759790776
manifold 53 is complete hyperbolic, delta=0.00316715959365316035342250656861114837592839996712080262330849128685793624254060345067793974846857425181581953583907218124669514553755962073254993244962036780955194605628088923304808945608259955662022244651368345
manifold 54 is complete hyperbolic, delta=0.000643188414411906660753959393971504046835492881993156567272282417847483136571840134528854429218741862713011818644556419148961845083621620820893210690646962972170808030773438022629828751213914761308301122937688187
manifold 55 is complete hyperbolic, delta=0.000190665536373861950938502815365422091087191426344461973068776385955897483431006201158285937619526369772358053712105381714984575192111065088513658551805000125538521439720593589336393736732219288144015677787141554
manifold 56 is complete hyperbolic, delta=0.000307399587777785474476703961364127760425982614934006655198669650151520502193640503265382050697142801833792142483586843138502893400162632549005105501594062489472273351603265939696925147343956578653742231571277197
manifold 57 is complete hyperbolic, delta=0.000558525729372002614427072243700171786570746202092263882056277872491748406068105154623592399795064511440731726378216998560766472102639409152475560780669287703272460950576122362198876353832212600868927480779639957
manifold 58 is complete hyperbolic, delta=0.00105395159703986074618482663592366577205584390877143038753820757310527586631794514579954438173625305289603866057079524486288343436009837167212263149587229203202392104443736065133090811302121863357435542277969274
manifold 59 is complete hyperbolic, delta=0.000464907155244397891828763082702190917512241131092066073090557727332248760059816767266243012927830563311726706757947407261396361510296781568920852734554840686526222888690368237839539228684026585985925870923119493
manifold 60 is complete hyperbolic, delta=0.000249235051701183611305338896034531604801155747213909466990254855839886989242386616411365572099134167368558682650482003101014577811853583371654074546441165819798829278986034511691281039180170016165398037630306121
manifold 61 is complete hyperbolic, delta=0.000478075674651812807529516734830158277359871316229120665724517821590590577235261981839056334785293927356006200400444084124681676337598535277628461305438784352899394082237037994177162443923165350612343058115715596
manifold 62 is complete hyperbolic, delta=0.00113653930210160597796619536642041284749468899956132460114750814655343906211892344193516090530899981075782997608372330561445889185798274811942501121320696015983892561331379764334328819258749959104482413912789553
manifold 63 is complete hyperbolic, delta=0.000135933813609809558752814535129901637264775594696982871993993813593063132835730622861412067834419438250733627902230136488228253561414175384154745696442942978264913173509013544518356606263883973477057528458031079
manifold 64 is complete hyperbolic, delta=0.000244444279049628236899654720821731777393652299404702969382331152880546944716907831813300027655002207605020455168345489833113786466775053000803938631798802422680666591097587257179494004241016392787067674768303950
[0m

==> anc/four_torsion/volumecomp/shapes <==
[1.057304810908584553251613909+0.4285087804361379001724767928*I,-0.4285087804361379001724767928+1.057304810908584553251613909*I]~
[0.5000000000000000000000000000+0.2712115622919684320212600743*I,0.5000000000000000000000000000+1.685425124665063480822948798*I]~
[0.6707482087128545802726335951+0.4951296362161010719639027188*I,0.2373212399633473228096006148+1.309684703036948187173592639*I]~
[0.6132482998565253621419528156+0.5265308253109748046451499232*I,0.3867517001434746378580471844+0.5265308253109748046451499232*I]~
[0.5404136963133034175947003827+0.5293353977809538126955126948*I,0.3126338609134285517277169702+0.5509040764969200026204634327*I]~
[0.4788790484055839335773251300+0.5556288281522810464568785161*I,0.2508440106926688261845391621+0.6049552782292028839134393575*I]~
[0.4381185010807394929097210471+0.5956235105022300935855104084*I,0.2202578720825764957885764093+0.6777983492544579575648708016*I]~
[0.6180339887498948482045868344+0.4858682717566456781828638759*I,0.6730071696179129419760821863+0.3269928303820870580239178137*I,1.945026819131981906228504648+0.9450268191319819062285046481*I]~
[0.6712891692867898192459332126+0.5940169014140685389538526302*I,0.5935747936321070415378487700+0.6391033597064864214602640771*I,1.639103359706486421460264077+0.4064252063678929584621512300*I]~
[0.7161859942376011662384103574+0.5696215152610524134044302485*I,0.7408007705289600958510441008+0.7722928118176863488506931273*I,1.401709264412960487594760123+0.4371981120828521904186470162*I]~
[-0.4278225295503707803426615105+0.2510571438146706719514303241*I,0.4097562760220129872453082302+1.381709443071350613337131046*I,0.4339594483926821271971539339+0.8681757664181793560497584690*I]~
[-1.060269889734748316486436073+1.719967749026784537769587170*I,-0.6029510668224941097173386485+1.505045593666109827830773081*I,0.1821267778168311803438472621+0.04772677075385562106167565631*I]~
[-0.6391033597064864214602640771+0.4064252063678929584621512300*I,0.2868172763796514752893078599+1.288800222091313572514623542*I,0.4064252063678929584621512300+0.6391033597064864214602640771*I]~
[-0.6088057392849347113253942387+0.6832214474693428786087804152*I,0.1775801204146023100466098407+1.349612604327714033333335281*I,0.2650856872295682095837191425+0.5267903781642721895167375021*I]~
[-0.1527659439170495663662243511+2.185546553060916929156212442*I,0.3842472232473410138181910689+0.2895852636651700340025590681*I,0.6223833779750866541232109125+0.7159291190028798413992258806*I]~
[0.2898486753023840751702386452+2.432434776211889022421999434*I,0.3593292703510966612786459440+0.2951069267815457464881224581*I,0.4730068289284552308836017195+0.7396209443867426900961337327*I]~
[0.7456198367671306090346634600+2.260567514629924976872053473*I,0.3493813101046820973502348177+0.3143574158993879508467704532*I,0.3596429747276660181210047727+0.8183211722233096999068114299*I]~
[1.842771966335396470849355541+1.135665185148848946448511178*I,0.3535533905932737622004221811+0.4097477502237839933826071799*I,-0.1356651851488489464485111785+0.8427719663353964708493555406*I]~
[0.7798167029180073980546576845+0.3832084501819151920316425806*I,0.4589939797703298878135479681+0.2236389499547826586251180489*I,-1.383208450181915192031642581+1.779816702918007398054657684*I]~
[1.212009399676451841440166166+0.9634918264130369956832920612*I,0.4037073801201379219223197749+0.3638398582953392048496485835*I,-0.1959445879975598689113237028+1.172141877851653124367494974*I]~
[0.7626787600366526771903993852+1.309684703036948187173592639*I,0.3292517912871454197273664049+0.4951296362161010719639027188*I]~
[1.428508780436137900172476793+1.057304810908584553251613909*I,-0.05730481090858455325161390898+0.4285087804361379001724767928*I]~
[0.9386814857014693772169145965+0.8059455484608101029175486077*I,0.06131851429853062278308540350+0.8059455484608101029175486077*I]~
[1.057304810908584553251613909+0.4285087804361379001724767928*I,-0.4285087804361379001724767928+1.057304810908584553251613909*I]~
[0.5000000000000000000000000000+0.2712115622919684320212600743*I,0.5000000000000000000000000000+1.685425124665063480822948798*I]~
[0.6707482087128545802726335951+0.4951296362161010719639027188*I,0.2373212399633473228096006148+1.309684703036948187173592639*I]~
[0.7797421279174235042114235907+0.6777983492544579575648708016*I,0.5618814989192605070902789529+0.5956235105022300935855104084*I]~
[0.7491559893073311738154608379+0.6049552782292028839134393575*I,0.5211209515944160664226748700+0.5556288281522810464568785161*I]~
[0.6873661390865714482722830298+0.5509040764969200026204634327*I,0.4595863036866965824052996173+0.5293353977809538126955126948*I]~
[0.6132482998565253621419528156+0.5265308253109748046451499232*I,0.3867517001434746378580471844+0.5265308253109748046451499232*I]~
[0.5404136963133034175947003827+0.5293353977809538126955126948*I,0.3126338609134285517277169702+0.5509040764969200026204634327*I]~
[0.4788790484055839335773251300+0.5556288281522810464568785161*I,0.2508440106926688261845391621+0.6049552782292028839134393575*I]~
[0.4381185010807394929097210471+0.5956235105022300935855104084*I,0.2202578720825764957885764093+0.6777983492544579575648708016*I]~
[0.7469275075497104490887853402+0.4935563133653912036746326604*I,1.024586924771937284188001610+0.3139770412863703498919941359*I,1.172593044980097957578898598+1.206481430463915327447597752*I]~
[0.7071067811865475244008443621+0.4550898605622273413043577578*I,0.8853096547337562120331226434+0.2768869870150186536720794765*I,1.528903907639338836768566081+1.276886987015018653672079477*I]~
[0.6180339887498948482045868344+0.4858682717566456781828638759*I,0.6730071696179129419760821863+0.3269928303820870580239178137*I,1.945026819131981906228504648+0.9450268191319819062285046481*I]~
[0.6712891692867898192459332126+0.5940169014140685389538526302*I,0.5935747936321070415378487700+0.6391033597064864214602640771*I,1.639103359706486421460264077+0.4064252063678929584621512300*I]~
[0.7161859942376011662384103574+0.5696215152610524134044302485*I,0.7408007705289600958510441008+0.7722928118176863488506931273*I,1.401709264412960487594760123+0.4371981120828521904186470162*I]~
[-0.1489346082883015079136055839+0.3179371220481208732749204911*I,0.2931765922761944593114467559+1.571269814644664040809678934*I,0.07703412358662050742282693939+1.112182269496514925503303048*I]~
[-0.2543837329368241620910035421+0.2590657386368605370114289282*I,0.3944140979179514807492343232+1.524733778904936394271958999*I,0.2962038967935022648246191918+1.070170384332949444119111565*I]~
[-0.4278225295503707803426615105+0.2510571438146706719514303241*I,0.4097562760220129872453082302+1.381709443071350613337131046*I,0.4339594483926821271971539339+0.8681757664181793560497584690*I]~
[-1.060269889734748316486436073+1.719967749026784537769587170*I,-0.6029510668224941097173386485+1.505045593666109827830773081*I,0.1821267778168311803438472621+0.04772677075385562106167565631*I]~
[-0.6391033597064864214602640771+0.4064252063678929584621512300*I,0.2868172763796514752893078599+1.288800222091313572514623542*I,0.4064252063678929584621512300+0.6391033597064864214602640771*I]~
[-0.6088057392849347113253942387+0.6832214474693428786087804152*I,0.1775801204146023100466098407+1.349612604327714033333335281*I,0.2650856872295682095837191425+0.5267903781642721895167375021*I]~
[-0.1861685188504928077872663685+1.515821291079476570453527491*I,0.4058614384196678040549915601+0.3275152587224720862029270970*I,0.9016864464380299132440235733+0.8736704254197982687907958078*I]~
[-0.2779295020620083095752377449+1.793540176721690399286061800*I,0.4050901308905176550989582499+0.3050414931998642780354313860*I,0.7788053668771270166528756111+0.7576434757037252053444366023*I]~
[-0.1527659439170495663662243511+2.185546553060916929156212442*I,0.3842472232473410138181910689+0.2895852636651700340025590681*I,0.6223833779750866541232109125+0.7159291190028798413992258806*I]~
[0.2898486753023840751702386452+2.432434776211889022421999434*I,0.3593292703510966612786459440+0.2951069267815457464881224581*I,0.4730068289284552308836017195+0.7396209443867426900961337327*I]~
[0.7456198367671306090346634600+2.260567514629924976872053473*I,0.3493813101046820973502348177+0.3143574158993879508467704532*I,0.3596429747276660181210047727+0.8183211722233096999068114299*I]~
[0.2898486753023840751702386452+2.432434776211889022421999434*I,0.3593292703510966612786459440+0.2951069267815457464881224581*I,0.4730068289284552308836017195+0.7396209443867426900961337327*I]~
[1.925204754090530408570831701+3.196001135748750167574532906*I,0.2853752818613204416951688472+0.3131612573507276628620679684*I,0.1806615031678732645667336524+0.6062466234472917832957311589*I]~
[1.842771966335396470849355541+1.135665185148848946448511178*I,0.3535533905932737622004221811+0.4097477502237839933826071799*I,-0.1356651851488489464485111785+0.8427719663353964708493555406*I]~
[0.7798167029180073980546576845+0.3832084501819151920316425806*I,0.4589939797703298878135479681+0.2236389499547826586251180489*I,-1.383208450181915192031642581+1.779816702918007398054657684*I]~
[1.212009399676451841440166166+0.9634918264130369956832920612*I,0.4037073801201379219223197749+0.3638398582953392048496485835*I,-0.1959445879975598689113237028+1.172141877851653124367494974*I]~


==> anc/four_torsion/volumecomp/snap.results <==
pari initialized
r c 5 3
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.057304810908584553251613909+0.4285087804361379001724767928*I,-0.4285087804361379001724767928+1.057304810908584553251613909*I]~
[0,8,4,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 4 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.2712115622919684320212600743*I,0.5000000000000000000000000000+1.685425124665063480822948798*I]~
[0,8,8,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6707482087128545802726335951+0.4951296362161010719639027188*I,0.2373212399633473228096006148+1.309684703036948187173592639*I]~
[0,16,12,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6132482998565253621419528156+0.5265308253109748046451499232*I,0.3867517001434746378580471844+0.5265308253109748046451499232*I]~
[0,-8,0,16,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5404136963133034175947003827+0.5293353977809538126955126948*I,0.3126338609134285517277169702+0.5509040764969200026204634327*I]~
[4,-8,0,20,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4788790484055839335773251300+0.5556288281522810464568785161*I,0.2508440106926688261845391621+0.6049552782292028839134393575*I]~
[8,-8,0,24,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 12 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4381185010807394929097210471+0.5956235105022300935855104084*I,0.2202578720825764957885764093+0.6777983492544579575648708016*I]~
[12,-8,0,28,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 6
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6180339887498948482045868344+0.4858682717566456781828638759*I,0.6730071696179129419760821863+0.3269928303820870580239178137*I,1.945026819131981906228504648+0.9450268191319819062285046481*I]~
[0,0,8,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6712891692867898192459332126+0.5940169014140685389538526302*I,0.5935747936321070415378487700+0.6391033597064864214602640771*I,1.639103359706486421460264077+0.4064252063678929584621512300*I]~
[0,4,4,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7161859942376011662384103574+0.5696215152610524134044302485*I,0.7408007705289600958510441008+0.7722928118176863488506931273*I,1.401709264412960487594760123+0.4371981120828521904186470162*I]~
[0,8,0,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 7
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.4278225295503707803426615105+0.2510571438146706719514303241*I,0.4097562760220129872453082302+1.381709443071350613337131046*I,0.4339594483926821271971539339+0.8681757664181793560497584690*I]~
[4,4,0,4,0,-4,-6;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 4 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[-1.060269889734748316486436073+1.719967749026784537769587170*I,-0.6029510668224941097173386485+1.505045593666109827830773081*I,0.1821267778168311803438472621+0.04772677075385562106167565631*I]~
[0,-4,-4,-4,0,4,2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.6391033597064864214602640771+0.4064252063678929584621512300*I,0.2868172763796514752893078599+1.288800222091313572514623542*I,0.4064252063678929584621512300+0.6391033597064864214602640771*I]~
[4,0,-4,0,0,0,-2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.6088057392849347113253942387+0.6832214474693428786087804152*I,0.1775801204146023100466098407+1.349612604327714033333335281*I,0.2650856872295682095837191425+0.5267903781642721895167375021*I]~
[4,-4,-8,-4,0,4,2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 9
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.1527659439170495663662243511+2.185546553060916929156212442*I,0.3842472232473410138181910689+0.2895852636651700340025590681*I,0.6223833779750866541232109125+0.7159291190028798413992258806*I]~
[12,8,-4,-4,-4,8,-6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.2898486753023840751702386452+2.432434776211889022421999434*I,0.3593292703510966612786459440+0.2951069267815457464881224581*I,0.4730068289284552308836017195+0.7396209443867426900961337327*I]~
[8,0,-8,-8,0,8,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7456198367671306090346634600+2.260567514629924976872053473*I,0.3493813101046820973502348177+0.3143574158993879508467704532*I,0.3596429747276660181210047727+0.8183211722233096999068114299*I]~
[4,-8,-12,-12,4,8,2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.842771966335396470849355541+1.135665185148848946448511178*I,0.3535533905932737622004221811+0.4097477502237839933826071799*I,-0.1356651851488489464485111785+0.8427719663353964708493555406*I]~
[-8,0,-8,0,-8,8,6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 4 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7798167029180073980546576845+0.3832084501819151920316425806*I,0.4589939797703298878135479681+0.2236389499547826586251180489*I,-1.383208450181915192031642581+1.779816702918007398054657684*I]~
[-12,4,-4,8,-12,4,6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.212009399676451841440166166+0.9634918264130369956832920612*I,0.4037073801201379219223197749+0.3638398582953392048496485835*I,-0.1959445879975598689113237028+1.172141877851653124367494974*I]~
[-20,4,-12,8,-20,12,14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 3
sur -8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7626787600366526771903993852+1.309684703036948187173592639*I,0.3292517912871454197273664049+0.4951296362161010719639027188*I]~
[0,-8,-12,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.428508780436137900172476793+1.057304810908584553251613909*I,-0.05730481090858455325161390898+0.4285087804361379001724767928*I]~
[0,0,-4,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -4 8 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.9386814857014693772169145965+0.8059455484608101029175486077*I,0.06131851429853062278308540350+0.8059455484608101029175486077*I]~
[0,8,0,8,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.057304810908584553251613909+0.4285087804361379001724767928*I,-0.4285087804361379001724767928+1.057304810908584553251613909*I]~
[0,8,4,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 4 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.2712115622919684320212600743*I,0.5000000000000000000000000000+1.685425124665063480822948798*I]~
[0,8,8,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6707482087128545802726335951+0.4951296362161010719639027188*I,0.2373212399633473228096006148+1.309684703036948187173592639*I]~
[0,16,12,4,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -12 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7797421279174235042114235907+0.6777983492544579575648708016*I,0.5618814989192605070902789529+0.5956235105022300935855104084*I]~
[-12,-8,0,4,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7491559893073311738154608379+0.6049552782292028839134393575*I,0.5211209515944160664226748700+0.5556288281522810464568785161*I]~
[-8,-8,0,8,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6873661390865714482722830298+0.5509040764969200026204634327*I,0.4595863036866965824052996173+0.5293353977809538126955126948*I]~
[-4,-8,0,12,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6132482998565253621419528156+0.5265308253109748046451499232*I,0.3867517001434746378580471844+0.5265308253109748046451499232*I]~
[0,-8,0,16,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5404136963133034175947003827+0.5293353977809538126955126948*I,0.3126338609134285517277169702+0.5509040764969200026204634327*I]~
[4,-8,0,20,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4788790484055839335773251300+0.5556288281522810464568785161*I,0.2508440106926688261845391621+0.6049552782292028839134393575*I]~
[8,-8,0,24,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 12 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4381185010807394929097210471+0.5956235105022300935855104084*I,0.2202578720825764957885764093+0.6777983492544579575648708016*I]~
[12,-8,0,28,6;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 6
sur -8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7469275075497104490887853402+0.4935563133653912036746326604*I,1.024586924771937284188001610+0.3139770412863703498919941359*I,1.172593044980097957578898598+1.206481430463915327447597752*I]~
[0,-8,16,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur -4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7071067811865475244008443621+0.4550898605622273413043577578*I,0.8853096547337562120331226434+0.2768869870150186536720794765*I,1.528903907639338836768566081+1.276886987015018653672079477*I]~
[0,-4,12,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6180339887498948482045868344+0.4858682717566456781828638759*I,0.6730071696179129419760821863+0.3269928303820870580239178137*I,1.945026819131981906228504648+0.9450268191319819062285046481*I]~
[0,0,8,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6712891692867898192459332126+0.5940169014140685389538526302*I,0.5935747936321070415378487700+0.6391033597064864214602640771*I,1.639103359706486421460264077+0.4064252063678929584621512300*I]~
[0,4,4,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7161859942376011662384103574+0.5696215152610524134044302485*I,0.7408007705289600958510441008+0.7722928118176863488506931273*I,1.401709264412960487594760123+0.4371981120828521904186470162*I]~
[0,8,0,4,4,-4,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 7
sur -8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.1489346082883015079136055839+0.3179371220481208732749204911*I,0.2931765922761944593114467559+1.571269814644664040809678934*I,0.07703412358662050742282693939+1.112182269496514925503303048*I]~
[4,12,8,12,0,-12,-14;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur -4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.2543837329368241620910035421+0.2590657386368605370114289282*I,0.3944140979179514807492343232+1.524733778904936394271958999*I,0.2962038967935022648246191918+1.070170384332949444119111565*I]~
[4,8,4,8,0,-8,-10;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.4278225295503707803426615105+0.2510571438146706719514303241*I,0.4097562760220129872453082302+1.381709443071350613337131046*I,0.4339594483926821271971539339+0.8681757664181793560497584690*I]~
[4,4,0,4,0,-4,-6;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 4 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[-1.060269889734748316486436073+1.719967749026784537769587170*I,-0.6029510668224941097173386485+1.505045593666109827830773081*I,0.1821267778168311803438472621+0.04772677075385562106167565631*I]~
[0,-4,-4,-4,0,4,2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.6391033597064864214602640771+0.4064252063678929584621512300*I,0.2868172763796514752893078599+1.288800222091313572514623542*I,0.4064252063678929584621512300+0.6391033597064864214602640771*I]~
[4,0,-4,0,0,0,-2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.6088057392849347113253942387+0.6832214474693428786087804152*I,0.1775801204146023100466098407+1.349612604327714033333335281*I,0.2650856872295682095837191425+0.5267903781642721895167375021*I]~
[4,-4,-8,-4,0,4,2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 9
sur -8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.1861685188504928077872663685+1.515821291079476570453527491*I,0.4058614384196678040549915601+0.3275152587224720862029270970*I,0.9016864464380299132440235733+0.8736704254197982687907958078*I]~
[20,24,4,4,-12,8,-14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur -4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.2779295020620083095752377449+1.793540176721690399286061800*I,0.4050901308905176550989582499+0.3050414931998642780354313860*I,0.7788053668771270166528756111+0.7576434757037252053444366023*I]~
[16,16,0,0,-8,8,-10;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.1527659439170495663662243511+2.185546553060916929156212442*I,0.3842472232473410138181910689+0.2895852636651700340025590681*I,0.6223833779750866541232109125+0.7159291190028798413992258806*I]~
[12,8,-4,-4,-4,8,-6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.2898486753023840751702386452+2.432434776211889022421999434*I,0.3593292703510966612786459440+0.2951069267815457464881224581*I,0.4730068289284552308836017195+0.7396209443867426900961337327*I]~
[8,0,-8,-8,0,8,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7456198367671306090346634600+2.260567514629924976872053473*I,0.3493813101046820973502348177+0.3143574158993879508467704532*I,0.3596429747276660181210047727+0.8183211722233096999068114299*I]~
[4,-8,-12,-12,4,8,2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -8 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.2898486753023840751702386452+2.432434776211889022421999434*I,0.3593292703510966612786459440+0.2951069267815457464881224581*I,0.4730068289284552308836017195+0.7396209443867426900961337327*I]~
[16,-8,0,-16,16,0,-10;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.925204754090530408570831701+3.196001135748750167574532906*I,0.2853752818613204416951688472+0.3131612573507276628620679684*I,0.1806615031678732645667336524+0.6062466234472917832957311589*I]~
[4,-4,-4,-8,4,4,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 0 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.842771966335396470849355541+1.135665185148848946448511178*I,0.3535533905932737622004221811+0.4097477502237839933826071799*I,-0.1356651851488489464485111785+0.8427719663353964708493555406*I]~
[-8,0,-8,0,-8,8,6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 4 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7798167029180073980546576845+0.3832084501819151920316425806*I,0.4589939797703298878135479681+0.2236389499547826586251180489*I,-1.383208450181915192031642581+1.779816702918007398054657684*I]~
[-12,4,-4,8,-12,4,6;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 4 4 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.212009399676451841440166166+0.9634918264130369956832920612*I,0.4037073801201379219223197749+0.3638398582953392048496485835*I,-0.1959445879975598689113237028+1.172141877851653124367494974*I]~
[-20,4,-12,8,-20,12,14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]


==> anc/four_torsion/volumecomp/volumes.input <==
[1.057304810908584553251613909 + 0.4285087804361379001724767928*I,-0.4285087804361379001724767928 + 1.057304810908584553251613909*I]~
0.00315887137878639960285838402582178361948029440939153425603839479695707334349659669396757369963399351380186979483088166289397607046435535880255838097966000016182271396958028957778665409509988920510403375970165372
[0.5000000000000000000000000000 + 0.2712115622919684320212600743*I,0.5000000000000000000000000000 + 1.685425124665063480822948798*I]~
0.00265917872999725654621649032373584595796328155484625623138767504574090246431528490557185041424717629566641826941617130983061334574853536736782626482710965820025782667577514645452819907639031277175048400570945362
[0.6707482087128545802726335951 + 0.4951296362161010719639027188*I,0.2373212399633473228096006148 + 1.309684703036948187173592639*I]~
0.00167426912480508654932066592705198372444166093515020445889744964488369163967730310521924921505409420127991679022608765182477307595052297433589814716754099897779327984442927230822614986527405618626550944577942150
[0.6132482998565253621419528156 + 0.5265308253109748046451499232*I,0.3867517001434746378580471844 + 0.5265308253109748046451499232*I]~
0.00402899999980320083077641141686992117709916036057069752519276463974131998237759505720400189705503750892153097740497252108245425544938411757670474496793014424441888220750050992724278793173754387355478994918806220
[0.5404136963133034175947003827 + 0.5293353977809538126955126948*I,0.3126338609134285517277169702 + 0.5509040764969200026204634327*I]~
0.00330859956402693858671562940240403321987975860066132377678626928400946783865718166329818274760157058210286748858808936919180145162827630734312034010462267082266540138670976273655795667185952473675743129586745319
[0.4788790484055839335773251300 + 0.5556288281522810464568785161*I,0.2508440106926688261845391621 + 0.6049552782292028839134393575*I]~
0.00284545797633912489756383266793433638018200313285844014613376697523724067438662134087019986507364100424609527884017374823690144064353202173175736166564694070583495417235139701468256848814929216409637628625950895
[0.4381185010807394929097210471 + 0.5956235105022300935855104084*I,0.2202578720825764957885764093 + 0.6777983492544579575648708016*I]~
0.00256676975959974243177272700857835813096507571144965569810341365081255125692249617283133612565511069970585021453431308461079080169253351754244137843983806702484511511773132261504080297781881074653666341373426161
[0.6180339887498948482045868344 + 0.4858682717566456781828638759*I,0.6730071696179129419760821863 + 0.3269928303820870580239178137*I,1.945026819131981906228504648 + 0.9450268191319819062285046481*I]~
0.00169853685810329857995068349063844505954678738172518230030644631135814529896450677347579342549454313452696111142513650754482412528671133778130157578652122988659639793212375987636399177857713307470344380401292198
[0.6712891692867898192459332126 + 0.5940169014140685389538526302*I,0.5935747936321070415378487700 + 0.6391033597064864214602640771*I,1.639103359706486421460264077 + 0.4064252063678929584621512300*I]~
0.00298932620426327289037734036985110629149055005321879590049128139961138233406197050433893853059561864652569831927383255345576853684565209977330766768887805165371422961478479340773338674075482601161607548648766598
[0.7161859942376011662384103574 + 0.5696215152610524134044302485*I,0.7408007705289600958510441008 + 0.7722928118176863488506931273*I,1.401709264412960487594760123 + 0.4371981120828521904186470162*I]~
0.00329673095184062989521649745327009154908534790910623162619086190575960641234018051904688456906879929752677515209426063203567875789146713536461149505117853266675184852654953505092816675869997168148918159748037704
[-0.4278225295503707803426615105 + 0.2510571438146706719514303241*I,0.4097562760220129872453082302 + 1.381709443071350613337131046*I,0.4339594483926821271971539339 + 0.8681757664181793560497584690*I]~
0.00109546017439248392678219907188886852140067070608337016908598594177057565023466180093845628319346620486575463385096718539284768045841376354464233062406776368085440701914707743565562055122080835847896162809044457
[-1.060269889734748316486436073 + 1.719967749026784537769587170*I,-0.6029510668224941097173386485 + 1.505045593666109827830773081*I,0.1821267778168311803438472621 + 0.04772677075385562106167565631*I]~
0.0000920842115138131500538538233467446586218059985373887616512364754569939340901437580301249888951727416883443226454044846398178183764035425557331509969593938663830067397296802185464790265019819227959006844759790776
[-0.6391033597064864214602640771 + 0.4064252063678929584621512300*I,0.2868172763796514752893078599 + 1.288800222091313572514623542*I,0.4064252063678929584621512300 + 0.6391033597064864214602640771*I]~
0.00316715959365316035342250656861114837592839996712080262330849128685793624254060345067793974846857425181581953583907218124669514553755962073254993244962036780955194605628088923304808945608259955662022244651368345
[-0.6088057392849347113253942387 + 0.6832214474693428786087804152*I,0.1775801204146023100466098407 + 1.349612604327714033333335281*I,0.2650856872295682095837191425 + 0.5267903781642721895167375021*I]~
0.000643188414411906660753959393971504046835492881993156567272282417847483136571840134528854429218741862713011818644556419148961845083621620820893210690646962972170808030773438022629828751213914761308301122937688187
[-0.1527659439170495663662243511 + 2.185546553060916929156212442*I,0.3842472232473410138181910689 + 0.2895852636651700340025590681*I,0.6223833779750866541232109125 + 0.7159291190028798413992258806*I]~
0.000558525729372002614427072243700171786570746202092263882056277872491748406068105154623592399795064511440731726378216998560766472102639409152475560780669287703272460950576122362198876353832212600868927480779639957
[0.2898486753023840751702386452 + 2.432434776211889022421999434*I,0.3593292703510966612786459440 + 0.2951069267815457464881224581*I,0.4730068289284552308836017195 + 0.7396209443867426900961337327*I]~
0.00105395159703986074618482663592366577205584390877143038753820757310527586631794514579954438173625305289603866057079524486288343436009837167212263149587229203202392104443736065133090811302121863357435542277969274
[0.7456198367671306090346634600 + 2.260567514629924976872053473*I,0.3493813101046820973502348177 + 0.3143574158993879508467704532*I,0.3596429747276660181210047727 + 0.8183211722233096999068114299*I]~
0.000464907155244397891828763082702190917512241131092066073090557727332248760059816767266243012927830563311726706757947407261396361510296781568920852734554840686526222888690368237839539228684026585985925870923119493
[1.842771966335396470849355541 + 1.135665185148848946448511178*I,0.3535533905932737622004221811 + 0.4097477502237839933826071799*I,-0.1356651851488489464485111785 + 0.8427719663353964708493555406*I]~
0.00113653930210160597796619536642041284749468899956132460114750814655343906211892344193516090530899981075782997608372330561445889185798274811942501121320696015983892561331379764334328819258749959104482413912789553
[0.7798167029180073980546576845 + 0.3832084501819151920316425806*I,0.4589939797703298878135479681 + 0.2236389499547826586251180489*I,-1.383208450181915192031642581 + 1.779816702918007398054657684*I]~
0.000135933813609809558752814535129901637264775594696982871993993813593063132835730622861412067834419438250733627902230136488228253561414175384154745696442942978264913173509013544518356606263883973477057528458031079
[1.212009399676451841440166166 + 0.9634918264130369956832920612*I,0.4037073801201379219223197749 + 0.3638398582953392048496485835*I,-0.1959445879975598689113237028 + 1.172141877851653124367494974*I]~
0.000244444279049628236899654720821731777393652299404702969382331152880546944716907831813300027655002207605020455168345489833113786466775053000803938631798802422680666591097587257179494004241016392787067674768303950
[0.7626787600366526771903993852 + 1.309684703036948187173592639*I,0.3292517912871454197273664049 + 0.4951296362161010719639027188*I]~
0.00294310881660022335568156243554904199166286298950194446843794673953702100168994804986312990370580307507921635241871405829314400125182730644042295319819924427892949454580311958631214902945699032518118011543034834
[1.428508780436137900172476793 + 1.057304810908584553251613909*I,-0.05730481090858455325161390898 + 0.4285087804361379001724767928*I]~
0.0281618545131435315098620286072960153558447050966397451354961260566242497818371905488050061077714030674292000190865440813040732518935825745033928995421962783845188925822396017993570144375100093433328128634184795
[0.9386814857014693772169145965 + 0.8059455484608101029175486077*I,0.06131851429853062278308540350 + 0.8059455484608101029175486077*I]~
0.00651337391259557446818506200770435634909180423209954443124531185360880221203252015054830856092866440025397810128771420566004219634044000486970322875679825257230664058682242070157171781493490065245580026827360429
[1.057304810908584553251613909 + 0.4285087804361379001724767928*I,-0.4285087804361379001724767928 + 1.057304810908584553251613909*I]~
0.00315887137878639960285838402582178361948029440939153425603839479695707334349659669396757369963399351380186979483088166289397607046435535880255838097966000016182271396958028957778665409509988920510403375970165372
[0.5000000000000000000000000000 + 0.2712115622919684320212600743*I,0.5000000000000000000000000000 + 1.685425124665063480822948798*I]~
0.00265917872999725654621649032373584595796328155484625623138767504574090246431528490557185041424717629566641826941617130983061334574853536736782626482710965820025782667577514645452819907639031277175048400570945362
[0.6707482087128545802726335951 + 0.4951296362161010719639027188*I,0.2373212399633473228096006148 + 1.309684703036948187173592639*I]~
0.00167426912480508654932066592705198372444166093515020445889744964488369163967730310521924921505409420127991679022608765182477307595052297433589814716754099897779327984442927230822614986527405618626550944577942150
[0.7797421279174235042114235907 + 0.6777983492544579575648708016*I,0.5618814989192605070902789529 + 0.5956235105022300935855104084*I]~
0.0107886223388862656633617756116233577719076384987311125491998451416983036591003479925789432689342923281044129462289784947534257360825927655296914515923154301258169404330765309194189576196340805877860525710206936
[0.7491559893073311738154608379 + 0.6049552782292028839134393575*I,0.5211209515944160664226748700 + 0.5556288281522810464568785161*I]~
0.00716990751399413484843112323289299036342548045789153450136707203852362186454234008718078652852970961585305958738396265067223968769834510100025745336852836792649079972219656266278911620362499535575790924283557175
[0.6873661390865714482722830298 + 0.5509040764969200026204634327*I,0.4595863036866965824052996173 + 0.5293353977809538126955126948*I]~
0.00514763193248454704033184150502567436370613728965664547940660130751787841826753194319598940742109373651514457302456540295778971399413620782847187217559850526813063344174472489084204999233999724322262724892999712
[0.6132482998565253621419528156 + 0.5265308253109748046451499232*I,0.3867517001434746378580471844 + 0.5265308253109748046451499232*I]~
0.00402899999980320083077641141686992117709916036057069752519276463974131998237759505720400189705503750892153097740497252108245425544938411757670474496793014424441888220750050992724278793173754387355478994918806220
[0.5404136963133034175947003827 + 0.5293353977809538126955126948*I,0.3126338609134285517277169702 + 0.5509040764969200026204634327*I]~
0.00330859956402693858671562940240403321987975860066132377678626928400946783865718166329818274760157058210286748858808936919180145162827630734312034010462267082266540138670976273655795667185952473675743129586745319
[0.4788790484055839335773251300 + 0.5556288281522810464568785161*I,0.2508440106926688261845391621 + 0.6049552782292028839134393575*I]~
0.00284545797633912489756383266793433638018200313285844014613376697523724067438662134087019986507364100424609527884017374823690144064353202173175736166564694070583495417235139701468256848814929216409637628625950895
[0.4381185010807394929097210471 + 0.5956235105022300935855104084*I,0.2202578720825764957885764093 + 0.6777983492544579575648708016*I]~
0.00256676975959974243177272700857835813096507571144965569810341365081255125692249617283133612565511069970585021453431308461079080169253351754244137843983806702484511511773132261504080297781881074653666341373426161
[0.7469275075497104490887853402 + 0.4935563133653912036746326604*I,1.024586924771937284188001610 + 0.3139770412863703498919941359*I,1.172593044980097957578898598 + 1.206481430463915327447597752*I]~
0.000853256027646266138439182616818438333894067988527853525792462580283627572890640182058886122206219209471061299272520022164375811971064333798067777815369673654174045298663677961183933487553911443978292753165820521
[0.7071067811865475244008443621 + 0.4550898605622273413043577578*I,0.8853096547337562120331226434 + 0.2768869870150186536720794765*I,1.528903907639338836768566081 + 1.276886987015018653672079477*I]~
0.000636692547085194852566793961965492643022047945896019664735714680318253905698926570971842123436922012429144799567988172580047998017651314376747402280438043784808876982616119805251463461377305197468465870378375220
[0.6180339887498948482045868344 + 0.4858682717566456781828638759*I,0.6730071696179129419760821863 + 0.3269928303820870580239178137*I,1.945026819131981906228504648 + 0.9450268191319819062285046481*I]~
0.00169853685810329857995068349063844505954678738172518230030644631135814529896450677347579342549454313452696111142513650754482412528671133778130157578652122988659639793212375987636399177857713307470344380401292198
[0.6712891692867898192459332126 + 0.5940169014140685389538526302*I,0.5935747936321070415378487700 + 0.6391033597064864214602640771*I,1.639103359706486421460264077 + 0.4064252063678929584621512300*I]~
0.00298932620426327289037734036985110629149055005321879590049128139961138233406197050433893853059561864652569831927383255345576853684565209977330766768887805165371422961478479340773338674075482601161607548648766598
[0.7161859942376011662384103574 + 0.5696215152610524134044302485*I,0.7408007705289600958510441008 + 0.7722928118176863488506931273*I,1.401709264412960487594760123 + 0.4371981120828521904186470162*I]~
0.00329673095184062989521649745327009154908534790910623162619086190575960641234018051904688456906879929752677515209426063203567875789146713536461149505117853266675184852654953505092816675869997168148918159748037704
[-0.1489346082883015079136055839 + 0.3179371220481208732749204911*I,0.2931765922761944593114467559 + 1.571269814644664040809678934*I,0.07703412358662050742282693939 + 1.112182269496514925503303048*I]~
0.000378654130951399651235683671374985164470074018664519824476873505026662742290601024519983681553182779435358582654382114263447259447772150003606304095858405815694129293420528275254538477828779298055404928169652792
[-0.2543837329368241620910035421 + 0.2590657386368605370114289282*I,0.3944140979179514807492343232 + 1.524733778904936394271958999*I,0.2962038967935022648246191918 + 1.070170384332949444119111565*I]~
0.000454599995502968267319612409893152475213520575161538294722792614956925961589953511972486052364199071229355982260425871536064474657819004040044021978739443965227019028770521512484106589551857982405177533983032111
[-0.4278225295503707803426615105 + 0.2510571438146706719514303241*I,0.4097562760220129872453082302 + 1.381709443071350613337131046*I,0.4339594483926821271971539339 + 0.8681757664181793560497584690*I]~
0.00109546017439248392678219907188886852140067070608337016908598594177057565023466180093845628319346620486575463385096718539284768045841376354464233062406776368085440701914707743565562055122080835847896162809044457
[-1.060269889734748316486436073 + 1.719967749026784537769587170*I,-0.6029510668224941097173386485 + 1.505045593666109827830773081*I,0.1821267778168311803438472621 + 0.04772677075385562106167565631*I]~
0.0000920842115138131500538538233467446586218059985373887616512364754569939340901437580301249888951727416883443226454044846398178183764035425557331509969593938663830067397296802185464790265019819227959006844759790776
[-0.6391033597064864214602640771 + 0.4064252063678929584621512300*I,0.2868172763796514752893078599 + 1.288800222091313572514623542*I,0.4064252063678929584621512300 + 0.6391033597064864214602640771*I]~
0.00316715959365316035342250656861114837592839996712080262330849128685793624254060345067793974846857425181581953583907218124669514553755962073254993244962036780955194605628088923304808945608259955662022244651368345
[-0.6088057392849347113253942387 + 0.6832214474693428786087804152*I,0.1775801204146023100466098407 + 1.349612604327714033333335281*I,0.2650856872295682095837191425 + 0.5267903781642721895167375021*I]~
0.000643188414411906660753959393971504046835492881993156567272282417847483136571840134528854429218741862713011818644556419148961845083621620820893210690646962972170808030773438022629828751213914761308301122937688187
[-0.1861685188504928077872663685 + 1.515821291079476570453527491*I,0.4058614384196678040549915601 + 0.3275152587224720862029270970*I,0.9016864464380299132440235733 + 0.8736704254197982687907958078*I]~
0.000190665536373861950938502815365422091087191426344461973068776385955897483431006201158285937619526369772358053712105381714984575192111065088513658551805000125538521439720593589336393736732219288144015677787141554
[-0.2779295020620083095752377449 + 1.793540176721690399286061800*I,0.4050901308905176550989582499 + 0.3050414931998642780354313860*I,0.7788053668771270166528756111 + 0.7576434757037252053444366023*I]~
0.000307399587777785474476703961364127760425982614934006655198669650151520502193640503265382050697142801833792142483586843138502893400162632549005105501594062489472273351603265939696925147343956578653742231571277197
[-0.1527659439170495663662243511 + 2.185546553060916929156212442*I,0.3842472232473410138181910689 + 0.2895852636651700340025590681*I,0.6223833779750866541232109125 + 0.7159291190028798413992258806*I]~
0.000558525729372002614427072243700171786570746202092263882056277872491748406068105154623592399795064511440731726378216998560766472102639409152475560780669287703272460950576122362198876353832212600868927480779639957
[0.2898486753023840751702386452 + 2.432434776211889022421999434*I,0.3593292703510966612786459440 + 0.2951069267815457464881224581*I,0.4730068289284552308836017195 + 0.7396209443867426900961337327*I]~
0.00105395159703986074618482663592366577205584390877143038753820757310527586631794514579954438173625305289603866057079524486288343436009837167212263149587229203202392104443736065133090811302121863357435542277969274
[0.7456198367671306090346634600 + 2.260567514629924976872053473*I,0.3493813101046820973502348177 + 0.3143574158993879508467704532*I,0.3596429747276660181210047727 + 0.8183211722233096999068114299*I]~
0.000464907155244397891828763082702190917512241131092066073090557727332248760059816767266243012927830563311726706757947407261396361510296781568920852734554840686526222888690368237839539228684026585985925870923119493
[0.2898486753023840751702386452 + 2.432434776211889022421999434*I,0.3593292703510966612786459440 + 0.2951069267815457464881224581*I,0.4730068289284552308836017195 + 0.7396209443867426900961337327*I]~
0.000249235051701183611305338896034531604801155747213909466990254855839886989242386616411365572099134167368558682650482003101014577811853583371654074546441165819798829278986034511691281039180170016165398037630306121
[1.925204754090530408570831701 + 3.196001135748750167574532906*I,0.2853752818613204416951688472 + 0.3131612573507276628620679684*I,0.1806615031678732645667336524 + 0.6062466234472917832957311589*I]~
0.000478075674651812807529516734830158277359871316229120665724517821590590577235261981839056334785293927356006200400444084124681676337598535277628461305438784352899394082237037994177162443923165350612343058115715596
[1.842771966335396470849355541 + 1.135665185148848946448511178*I,0.3535533905932737622004221811 + 0.4097477502237839933826071799*I,-0.1356651851488489464485111785 + 0.8427719663353964708493555406*I]~
0.00113653930210160597796619536642041284749468899956132460114750814655343906211892344193516090530899981075782997608372330561445889185798274811942501121320696015983892561331379764334328819258749959104482413912789553
[0.7798167029180073980546576845 + 0.3832084501819151920316425806*I,0.4589939797703298878135479681 + 0.2236389499547826586251180489*I,-1.383208450181915192031642581 + 1.779816702918007398054657684*I]~
0.000135933813609809558752814535129901637264775594696982871993993813593063132835730622861412067834419438250733627902230136488228253561414175384154745696442942978264913173509013544518356606263883973477057528458031079
[1.212009399676451841440166166 + 0.9634918264130369956832920612*I,0.4037073801201379219223197749 + 0.3638398582953392048496485835*I,-0.1959445879975598689113237028 + 1.172141877851653124367494974*I]~
0.000244444279049628236899654720821731777393652299404702969382331152880546944716907831813300027655002207605020455168345489833113786466775053000803938631798802422680666591097587257179494004241016392787067674768303950


==> anc/three_torsion/README.txt <==
This directory contains the files necessary to create the list of orbifolds used in the proof of Theorem 1.8.  It also contains Peter Milley's code to verify their volumes (in 'rigorous_volume').

To verify these computations, you need to have working installations of:
C/C++
Perl
Python 2.7
snap
SnapPy
Pari/GP


1:  Run generate_snap_files (in smallcalculator.py) to generate the files
containing list of surgeries to be checked in snap.  Run this from inside
SnapPy.  The following
command generates the files m0*.snap.  Each one of these '.snap' files
contains filling information that will be processed with Snap.

generate_snap_files(0.32, moms, 3)

2: Run create_snap_files. This runs each surgery in each m0*.snap file through Snap to check for a geometric structure.  The results are written as the m0*.out files.

3: Run extract_geometric.py, extract_nonhyperbolic.py and extract_nongeometric.py to create geometric.snap, nongeometric.txt, and nonhyperbolic.txt.  These sort the fillings into geometric, non-geometric, and non-hyperbolic.  

./extract_geometric.py m003 m004 m006 m007 m009 m010 m011 m015 m016 m017
./extract_nongeometric.py m003 m004 m006 m007 m009 m010 m011 m015 m016 m017
./extract_nonhyperbolic.py m003 m004 m006 m007 m009 m010 m011 m015 m016 m017


4: geometric.snap reads each of the files in geometric.snap and prints out tetrahedra shapes and filling equations to the file snap.results. Run:

snap -b <geometric.snap >snap.results

5: Run ./stripper to clean up snap.results for further steps.  Creates a file called snapoutfile

6: Run Moser's algorithm on snapoutfile.  This implementation of Moser's algorithm is hardcoded for the number of fillings we are checking and for input file called 'snapoutfile'.  Run:

gp -s 900M -q <moser-algorithm.pari >moseralg.output

7: Copy snap.results and moseralg.output into volumecomp. Go into volumecomp and do the following to prepare the files needed for rigorous volume computation:

grep "~" snap.results > shapes 
perl -nle 'if( /delta=(.*)/ ){ print $1 }' moseralg.output > deltas
./interleave.pl shapes deltas > volumes.input
perl -pi -e 's/\+/ \+ /g' volumes.input 

8: Copy volumes.input into ../rigorous_volume.  Run rigorous_volume with the volume bound of 0.32.  Check the output by inspecting the file volumes.output.  This is the step where we rigorously verify that the volumes reported by Snap are at least 0.32.

rigorous_volume 0.32 volumes.input > volumes.output



==> anc/three_torsion/create_snap_files <==
#!/bin/tcsh

/usr/local/bin/snap -b <m003.snap >m003.out
/usr/local/bin/snap -b <m004.snap >m004.out
/usr/local/bin/snap -b <m006.snap >m006.out
/usr/local/bin/snap -b <m007.snap >m007.out
/usr/local/bin/snap -b <m009.snap >m009.out
/usr/local/bin/snap -b <m010.snap >m010.out
/usr/local/bin/snap -b <m011.snap >m011.out
/usr/local/bin/snap -b <m015.snap >m015.out
/usr/local/bin/snap -b <m016.snap >m016.out
/usr/local/bin/snap -b <m017.snap >m017.out


==> anc/three_torsion/extract_geometric.py <==
#!/usr/bin/python

#This thing should generate a snap file from all geometric guys in m**.out.
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('geometric.snap', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if ' geometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n'+'sur '+param+' pr ac sh pr -pa fi clear sur\n')
	outfile.close()
geomfile.close()


==> anc/three_torsion/extract_nongeometric.py <==
#!/usr/bin/python

#This thing should generate a snap file from all nongeometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('nongeometric.txt', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if 'nongeometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n')
			geomfile.write(param+'\n')
	outfile.close()
geomfile.close()


==> anc/three_torsion/extract_nonhyperbolic.py <==
#!/usr/bin/python

#This thing should generate a snap file from all nongeometric guys in m**.out
# give the m**.out's as arguments without the '.out'


import sys

args = sys.argv[1:]
geomfile = open('nonhyperbolic.txt', "a")

for mout in args:
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	outfile = open(mout+'.out',"r")
	lines = outfile.readlines()
	for i in range(len(lines)-1):
		if 'solution' in lines[i+1] and not 'geometric' in lines[i+1]:
			param = lines[i][4:-11]
			geomfile.write('r c '+snapnot[mout]+'\n')
			geomfile.write(param+'\n')
	outfile.close()
geomfile.close()


==> anc/three_torsion/generate_snap_files.py <==

#run in snappy
#import math
#import snappy

def gcd(a,b):
        while b != 0:
            rem = a % b
            a = b
            b = rem
        return a

moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']

#here's a dictionary that converts snappea notation into snap notation
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

#length_bound Calculates upper bound for the length of a slope s such that
#filling cusped manifold 'manifold' along s results in volume less than 'bound' using
#Futer-Kalfagianni-Purcell
def length_bound(manifold, bound): 
    return 2*math.pi / math.sqrt(1 - (bound/manifold.volume())**(2.0/3.0))

#length of p,q curve in manifold
def length( p, q , manifold):
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    x = r.real
    y = r.imag
    u = s.real
    v = s.imag
    return math.sqrt((p*x+q*u)**2 + (p*y+q*v)**2)
	 
#small_filling_params Finds filling parameters (p,q) such that filling cusped manifold 'manifold' along
#(p,q) curve gives orbifold of volume less than 'bound' with singular locus a
#knot labeled 'order'
def small_filling_params_of_order(manifold, bound, order):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(int(math.ceil(a))):
        for q in range(int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q)==order:
                params.append((p,q))
    return params

def generate_snap_files(bound, listofmanifolds, order):
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	for m in listofmanifolds:
		mfile = open(m+'.snap',"w")
		mfile.write('r c ' + snapnot[m]+'\n')
		mfile.close()
		manif = Manifold(m)
		params = small_filling_params_of_order(manif, bound, order)
		mfile = open(m+'.snap', "a")
		for p in params:
			mfile.write('sur '+str(p[0])+' '+str(p[1])+' clear sur\n')
		mfile.close()













==> anc/three_torsion/geometric.snap <==
r c 5 3
sur 0 3 pr ac sh pr -pa fi clear sur
r c 5 3
sur 3 0 pr ac sh pr -pa fi clear sur
r c 5 3
sur 3 3 pr ac sh pr -pa fi clear sur
r c 5 3
sur 3 6 pr ac sh pr -pa fi clear sur
r c 5 3
sur 6 3 pr ac sh pr -pa fi clear sur
r c 5 4
sur 0 3 pr ac sh pr -pa fi clear sur
r c 5 4
sur 3 3 pr ac sh pr -pa fi clear sur
r c 5 4
sur 6 3 pr ac sh pr -pa fi clear sur
r c 5 4
sur 9 3 pr ac sh pr -pa fi clear sur
r c 5 4
sur 12 3 pr ac sh pr -pa fi clear sur
r c 5 6
sur 0 3 pr ac sh pr -pa fi clear sur
r c 5 6
sur 3 3 pr ac sh pr -pa fi clear sur
r c 5 6
sur 3 6 pr ac sh pr -pa fi clear sur
r c 5 6
sur 6 3 pr ac sh pr -pa fi clear sur
r c 5 6
sur 9 3 pr ac sh pr -pa fi clear sur
r c 5 7
sur 0 3 pr ac sh pr -pa fi clear sur
r c 5 7
sur 3 3 pr ac sh pr -pa fi clear sur
r c 5 7
sur 3 6 pr ac sh pr -pa fi clear sur
r c 5 7
sur 6 3 pr ac sh pr -pa fi clear sur
r c 5 7
sur 9 3 pr ac sh pr -pa fi clear sur
r c 5 9
sur 0 3 pr ac sh pr -pa fi clear sur
r c 5 9
sur 3 3 pr ac sh pr -pa fi clear sur
r c 5 9
sur 6 3 pr ac sh pr -pa fi clear sur
r c 5 9
sur 9 3 pr ac sh pr -pa fi clear sur
r c 5 9
sur 12 3 pr ac sh pr -pa fi clear sur
r c 5 10
sur 0 3 pr ac sh pr -pa fi clear sur
r c 5 10
sur 3 0 pr ac sh pr -pa fi clear sur
r c 5 10
sur 3 3 pr ac sh pr -pa fi clear sur
r c 5 10
sur 3 6 pr ac sh pr -pa fi clear sur
r c 5 10
sur 6 3 pr ac sh pr -pa fi clear sur
r c 5 11
sur 0 3 pr ac sh pr -pa fi clear sur
r c 5 11
sur 3 0 pr ac sh pr -pa fi clear sur
r c 5 11
sur 3 3 pr ac sh pr -pa fi clear sur
r c 5 11
sur 3 6 pr ac sh pr -pa fi clear sur
r c 5 11
sur 6 3 pr ac sh pr -pa fi clear sur
r c 5 15
sur 0 3 pr ac sh pr -pa fi clear sur
r c 5 15
sur 3 3 pr ac sh pr -pa fi clear sur
r c 5 15
sur 6 3 pr ac sh pr -pa fi clear sur
r c 5 15
sur 9 3 pr ac sh pr -pa fi clear sur
r c 5 15
sur 12 3 pr ac sh pr -pa fi clear sur
r c 5 16
sur 0 3 pr ac sh pr -pa fi clear sur
r c 5 16
sur 3 0 pr ac sh pr -pa fi clear sur
r c 5 16
sur 3 3 pr ac sh pr -pa fi clear sur
r c 5 16
sur 3 6 pr ac sh pr -pa fi clear sur
r c 5 16
sur 6 3 pr ac sh pr -pa fi clear sur
r c 5 17
sur 0 3 pr ac sh pr -pa fi clear sur
r c 5 17
sur 3 0 pr ac sh pr -pa fi clear sur
r c 5 17
sur 3 3 pr ac sh pr -pa fi clear sur
r c 5 17
sur 3 6 pr ac sh pr -pa fi clear sur
r c 5 17
sur 6 3 pr ac sh pr -pa fi clear sur
r c 5 3
sur -9 3 pr ac sh pr -pa fi clear sur
r c 5 3
sur -9 6 pr ac sh pr -pa fi clear sur
r c 5 3
sur -6 3 pr ac sh pr -pa fi clear sur
r c 5 3
sur -3 3 pr ac sh pr -pa fi clear sur
r c 5 3
sur -3 6 pr ac sh pr -pa fi clear sur
r c 5 3
sur 0 3 pr ac sh pr -pa fi clear sur
r c 5 3
sur 3 0 pr ac sh pr -pa fi clear sur
r c 5 3
sur 3 3 pr ac sh pr -pa fi clear sur
r c 5 3
sur 3 6 pr ac sh pr -pa fi clear sur
r c 5 3
sur 6 3 pr ac sh pr -pa fi clear sur
r c 5 4
sur -12 3 pr ac sh pr -pa fi clear sur
r c 5 4
sur -9 3 pr ac sh pr -pa fi clear sur
r c 5 4
sur -6 3 pr ac sh pr -pa fi clear sur
r c 5 4
sur -3 3 pr ac sh pr -pa fi clear sur
r c 5 4
sur 0 3 pr ac sh pr -pa fi clear sur
r c 5 4
sur 3 3 pr ac sh pr -pa fi clear sur
r c 5 4
sur 6 3 pr ac sh pr -pa fi clear sur
r c 5 4
sur 9 3 pr ac sh pr -pa fi clear sur
r c 5 4
sur 12 3 pr ac sh pr -pa fi clear sur
r c 5 6
sur -9 3 pr ac sh pr -pa fi clear sur
r c 5 6
sur -6 3 pr ac sh pr -pa fi clear sur
r c 5 6
sur -3 3 pr ac sh pr -pa fi clear sur
r c 5 6
sur -3 6 pr ac sh pr -pa fi clear sur
r c 5 6
sur 0 3 pr ac sh pr -pa fi clear sur
r c 5 6
sur 3 3 pr ac sh pr -pa fi clear sur
r c 5 6
sur 3 6 pr ac sh pr -pa fi clear sur
r c 5 6
sur 6 3 pr ac sh pr -pa fi clear sur
r c 5 6
sur 9 3 pr ac sh pr -pa fi clear sur
r c 5 7
sur -9 3 pr ac sh pr -pa fi clear sur
r c 5 7
sur -6 3 pr ac sh pr -pa fi clear sur
r c 5 7
sur -3 3 pr ac sh pr -pa fi clear sur
r c 5 7
sur 0 3 pr ac sh pr -pa fi clear sur
r c 5 7
sur 3 3 pr ac sh pr -pa fi clear sur
r c 5 7
sur 3 6 pr ac sh pr -pa fi clear sur
r c 5 7
sur 6 3 pr ac sh pr -pa fi clear sur
r c 5 7
sur 9 3 pr ac sh pr -pa fi clear sur
r c 5 9
sur -12 3 pr ac sh pr -pa fi clear sur
r c 5 9
sur -9 3 pr ac sh pr -pa fi clear sur
r c 5 9
sur -6 3 pr ac sh pr -pa fi clear sur
r c 5 9
sur -3 3 pr ac sh pr -pa fi clear sur
r c 5 9
sur 0 3 pr ac sh pr -pa fi clear sur
r c 5 9
sur 3 3 pr ac sh pr -pa fi clear sur
r c 5 9
sur 6 3 pr ac sh pr -pa fi clear sur
r c 5 9
sur 9 3 pr ac sh pr -pa fi clear sur
r c 5 9
sur 12 3 pr ac sh pr -pa fi clear sur
r c 5 10
sur -9 3 pr ac sh pr -pa fi clear sur
r c 5 10
sur -9 6 pr ac sh pr -pa fi clear sur
r c 5 10
sur -6 3 pr ac sh pr -pa fi clear sur
r c 5 10
sur -3 3 pr ac sh pr -pa fi clear sur
r c 5 10
sur -3 6 pr ac sh pr -pa fi clear sur
r c 5 10
sur 0 3 pr ac sh pr -pa fi clear sur
r c 5 10
sur 3 0 pr ac sh pr -pa fi clear sur
r c 5 10
sur 3 3 pr ac sh pr -pa fi clear sur
r c 5 10
sur 3 6 pr ac sh pr -pa fi clear sur
r c 5 10
sur 6 3 pr ac sh pr -pa fi clear sur
r c 5 11
sur -6 3 pr ac sh pr -pa fi clear sur
r c 5 11
sur -3 3 pr ac sh pr -pa fi clear sur
r c 5 11
sur -3 6 pr ac sh pr -pa fi clear sur
r c 5 11
sur 0 3 pr ac sh pr -pa fi clear sur
r c 5 11
sur 3 0 pr ac sh pr -pa fi clear sur
r c 5 11
sur 3 3 pr ac sh pr -pa fi clear sur
r c 5 11
sur 3 6 pr ac sh pr -pa fi clear sur
r c 5 11
sur 6 3 pr ac sh pr -pa fi clear sur
r c 5 15
sur -9 3 pr ac sh pr -pa fi clear sur
r c 5 15
sur -6 3 pr ac sh pr -pa fi clear sur
r c 5 15
sur -3 3 pr ac sh pr -pa fi clear sur
r c 5 15
sur 0 3 pr ac sh pr -pa fi clear sur
r c 5 15
sur 3 3 pr ac sh pr -pa fi clear sur
r c 5 15
sur 6 3 pr ac sh pr -pa fi clear sur
r c 5 15
sur 9 3 pr ac sh pr -pa fi clear sur
r c 5 15
sur 12 3 pr ac sh pr -pa fi clear sur
r c 5 16
sur -9 3 pr ac sh pr -pa fi clear sur
r c 5 16
sur -6 3 pr ac sh pr -pa fi clear sur
r c 5 16
sur -3 3 pr ac sh pr -pa fi clear sur
r c 5 16
sur -3 6 pr ac sh pr -pa fi clear sur
r c 5 16
sur 0 3 pr ac sh pr -pa fi clear sur
r c 5 16
sur 3 0 pr ac sh pr -pa fi clear sur
r c 5 16
sur 3 3 pr ac sh pr -pa fi clear sur
r c 5 16
sur 3 6 pr ac sh pr -pa fi clear sur
r c 5 16
sur 6 3 pr ac sh pr -pa fi clear sur
r c 5 17
sur -9 3 pr ac sh pr -pa fi clear sur
r c 5 17
sur -6 3 pr ac sh pr -pa fi clear sur
r c 5 17
sur -3 3 pr ac sh pr -pa fi clear sur
r c 5 17
sur -3 6 pr ac sh pr -pa fi clear sur
r c 5 17
sur 0 3 pr ac sh pr -pa fi clear sur
r c 5 17
sur 3 0 pr ac sh pr -pa fi clear sur
r c 5 17
sur 3 3 pr ac sh pr -pa fi clear sur
r c 5 17
sur 3 6 pr ac sh pr -pa fi clear sur
r c 5 17
sur 6 3 pr ac sh pr -pa fi clear sur


==> anc/three_torsion/input.txt <==
moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

m003,m004,m006,m007,m009,m010,m011,m015,m016,m017


==> anc/three_torsion/m003.out <==
pari initialized
r c 5 3
sur -9 3 clear sur
solution type: geometric
sur -9 6 clear sur
solution type: geometric
sur -6 3 clear sur
solution type: geometric
sur -3 3 clear sur
solution type: geometric
sur -3 6 clear sur
solution type: geometric
sur 0 3 clear sur
solution type: geometric
sur 3 0 clear sur
solution type: geometric
sur 3 3 clear sur
solution type: geometric
sur 3 6 clear sur
solution type: geometric
sur 6 3 clear sur
solution type: geometric


==> anc/three_torsion/m003.snap <==
r c 5 3
sur -9 3 clear sur
sur -9 6 clear sur
sur -6 3 clear sur
sur -3 3 clear sur
sur -3 6 clear sur
sur 0 3 clear sur
sur 3 0 clear sur
sur 3 3 clear sur
sur 3 6 clear sur
sur 6 3 clear sur


==> anc/three_torsion/m004.out <==
pari initialized
r c 5 4
sur -12 3 clear sur
solution type: geometric
sur -9 3 clear sur
solution type: geometric
sur -6 3 clear sur
solution type: geometric
sur -3 3 clear sur
solution type: geometric
sur 0 3 clear sur
solution type: geometric
sur 3 0 clear sur
solution type: other
sur 3 3 clear sur
solution type: geometric
sur 6 3 clear sur
solution type: geometric
sur 9 3 clear sur
solution type: geometric
sur 12 3 clear sur
solution type: geometric


==> anc/three_torsion/m004.snap <==
r c 5 4
sur -12 3 clear sur
sur -9 3 clear sur
sur -6 3 clear sur
sur -3 3 clear sur
sur 0 3 clear sur
sur 3 0 clear sur
sur 3 3 clear sur
sur 6 3 clear sur
sur 9 3 clear sur
sur 12 3 clear sur


==> anc/three_torsion/m006.out <==
pari initialized
r c 5 6
sur -9 3 clear sur
solution type: geometric
sur -6 3 clear sur
solution type: geometric
sur -3 3 clear sur
solution type: geometric
sur -3 6 clear sur
solution type: geometric
sur 0 3 clear sur
solution type: geometric
sur 3 0 clear sur
solution type: nongeometric
sur 3 3 clear sur
solution type: geometric
sur 3 6 clear sur
solution type: geometric
sur 6 3 clear sur
solution type: geometric
sur 9 3 clear sur
solution type: geometric


==> anc/three_torsion/m006.snap <==
r c 5 6
sur -9 3 clear sur
sur -6 3 clear sur
sur -3 3 clear sur
sur -3 6 clear sur
sur 0 3 clear sur
sur 3 0 clear sur
sur 3 3 clear sur
sur 3 6 clear sur
sur 6 3 clear sur
sur 9 3 clear sur


==> anc/three_torsion/m007.out <==
pari initialized
r c 5 7
sur -9 3 clear sur
solution type: geometric
sur -6 3 clear sur
solution type: geometric
sur -3 3 clear sur
solution type: geometric
sur 0 3 clear sur
solution type: geometric
sur 3 0 clear sur
solution type: nongeometric
sur 3 3 clear sur
solution type: geometric
sur 3 6 clear sur
solution type: geometric
sur 6 3 clear sur
solution type: geometric
sur 9 3 clear sur
solution type: geometric


==> anc/three_torsion/m007.snap <==
r c 5 7
sur -9 3 clear sur
sur -6 3 clear sur
sur -3 3 clear sur
sur 0 3 clear sur
sur 3 0 clear sur
sur 3 3 clear sur
sur 3 6 clear sur
sur 6 3 clear sur
sur 9 3 clear sur


==> anc/three_torsion/m009.out <==
pari initialized
r c 5 9
sur -12 3 clear sur
solution type: geometric
sur -9 3 clear sur
solution type: geometric
sur -6 3 clear sur
solution type: geometric
sur -3 3 clear sur
solution type: geometric
sur 0 3 clear sur
solution type: geometric
sur 3 0 clear sur
solution type: nongeometric
sur 3 3 clear sur
solution type: geometric
sur 6 3 clear sur
solution type: geometric
sur 9 3 clear sur
solution type: geometric
sur 12 3 clear sur
solution type: geometric


==> anc/three_torsion/m009.snap <==
r c 5 9
sur -12 3 clear sur
sur -9 3 clear sur
sur -6 3 clear sur
sur -3 3 clear sur
sur 0 3 clear sur
sur 3 0 clear sur
sur 3 3 clear sur
sur 6 3 clear sur
sur 9 3 clear sur
sur 12 3 clear sur


==> anc/three_torsion/m010.out <==
pari initialized
r c 5 10
sur -9 3 clear sur
solution type: geometric
sur -9 6 clear sur
solution type: geometric
sur -6 3 clear sur
solution type: geometric
sur -3 3 clear sur
solution type: geometric
sur -3 6 clear sur
solution type: geometric
sur 0 3 clear sur
solution type: geometric
sur 3 0 clear sur
solution type: geometric
sur 3 3 clear sur
solution type: geometric
sur 3 6 clear sur
solution type: geometric
sur 6 3 clear sur
solution type: geometric


==> anc/three_torsion/m010.snap <==
r c 5 10
sur -9 3 clear sur
sur -9 6 clear sur
sur -6 3 clear sur
sur -3 3 clear sur
sur -3 6 clear sur
sur 0 3 clear sur
sur 3 0 clear sur
sur 3 3 clear sur
sur 3 6 clear sur
sur 6 3 clear sur


==> anc/three_torsion/m011.out <==
pari initialized
r c 5 11
sur -6 3 clear sur
solution type: geometric
sur -3 3 clear sur
solution type: geometric
sur -3 6 clear sur
solution type: geometric
sur 0 3 clear sur
solution type: geometric
sur 3 0 clear sur
solution type: geometric
sur 3 3 clear sur
solution type: geometric
sur 3 6 clear sur
solution type: geometric
sur 6 3 clear sur
solution type: geometric


==> anc/three_torsion/m011.snap <==
r c 5 11
sur -6 3 clear sur
sur -3 3 clear sur
sur -3 6 clear sur
sur 0 3 clear sur
sur 3 0 clear sur
sur 3 3 clear sur
sur 3 6 clear sur
sur 6 3 clear sur


==> anc/three_torsion/m015.out <==
pari initialized
r c 5 15
sur -9 3 clear sur
solution type: geometric
sur -6 3 clear sur
solution type: geometric
sur -3 3 clear sur
solution type: geometric
sur 0 3 clear sur
solution type: geometric
sur 3 0 clear sur
solution type: nongeometric
sur 3 3 clear sur
solution type: geometric
sur 6 3 clear sur
solution type: geometric
sur 9 3 clear sur
solution type: geometric
sur 12 3 clear sur
solution type: geometric


==> anc/three_torsion/m015.snap <==
r c 5 15
sur -9 3 clear sur
sur -6 3 clear sur
sur -3 3 clear sur
sur 0 3 clear sur
sur 3 0 clear sur
sur 3 3 clear sur
sur 6 3 clear sur
sur 9 3 clear sur
sur 12 3 clear sur


==> anc/three_torsion/m016.out <==
pari initialized
r c 5 16
sur -9 3 clear sur
solution type: geometric
sur -6 3 clear sur
solution type: geometric
sur -3 3 clear sur
solution type: geometric
sur -3 6 clear sur
solution type: geometric
sur 0 3 clear sur
solution type: geometric
sur 3 0 clear sur
solution type: geometric
sur 3 3 clear sur
solution type: geometric
sur 3 6 clear sur
solution type: geometric
sur 6 3 clear sur
solution type: geometric


==> anc/three_torsion/m016.snap <==
r c 5 16
sur -9 3 clear sur
sur -6 3 clear sur
sur -3 3 clear sur
sur -3 6 clear sur
sur 0 3 clear sur
sur 3 0 clear sur
sur 3 3 clear sur
sur 3 6 clear sur
sur 6 3 clear sur


==> anc/three_torsion/m017.out <==
pari initialized
r c 5 17
sur -9 3 clear sur
solution type: geometric
sur -6 3 clear sur
solution type: geometric
sur -3 3 clear sur
solution type: geometric
sur -3 6 clear sur
solution type: geometric
sur 0 3 clear sur
solution type: geometric
sur 3 0 clear sur
solution type: geometric
sur 3 3 clear sur
solution type: geometric
sur 3 6 clear sur
solution type: geometric
sur 6 3 clear sur
solution type: geometric


==> anc/three_torsion/m017.snap <==
r c 5 17
sur -9 3 clear sur
sur -6 3 clear sur
sur -3 3 clear sur
sur -3 6 clear sur
sur 0 3 clear sur
sur 3 0 clear sur
sur 3 3 clear sur
sur 3 6 clear sur
sur 6 3 clear sur


==> anc/three_torsion/moser-algorithm.pari <==
/* moser-algorithm.pari */
/* Modified from Harriet Moser.  Run with gp */
/* Verifies hyperbolicity and finds value of DELTA for a hard-coded number \
of manifolds in a hard-coded file, with particular format.  Hard-coding flagged below. */

/* If the following is uncommented, append to logfile. */
/* \l logfile-testme */

/* set precision to 60 (or higher for very large manifolds) from the default of 28 */
\p 210

/* First we define a few functions which are called below. */
v(rr) = vector( (2*n)+1,l,G[rr,l] )
t(ss) = vector( 2*n,l,K[ss,l] )
f(ii) = sum( j = 1, n, F[ii,j]*log(a[j]) ) + sum( j = 1, n, F[ii,n+j]*log(1-a[j]) ) + F[ii,(2*n)+1]*Pi*I
g(ii,jj) = ( F[ii,jj]/a[jj] ) - ( F[ii,n+jj]/(1-a[jj]) )
delta(ii,jj) = if( abs(F[ii,jj])+abs(F[ii,jj+n]), ( Eps/(2*n) )*( 1/( (abs(F[ii,jj])/(abs(a[jj]))^2) + \
                  (abs(F[ii,n+jj])/(abs(1-a[jj]))^2) ) ),((4*normb)/Eta)+1 )
vecdelta(jj) = vector( n, i, delta(i,jj) )
mindelta(jj) = vecmin( vecdelta(jj) )
vecmindelta(jj) = [mindelta(jj),imag(a[jj]),(norml2(a[jj]))/2,(norml2(1-a[jj]))/2]
mmindelta(jj) = vecmin( vecmindelta(jj) )
c(i,j) = (abs(F[i,j])/(abs(a[j]) - 2*normhh)^2) + (abs(F[i,j+n])/(abs(1-a[j]) - 2*normhh)^2) 

/* template */
/* Follow Moser's template, given as additional material in AGT paper. */
/* n is number of tetrahedra. \
 k is number of cusps, total \
 a is a vector containing gluing equations, obtained from SNAP by 'print shapes' \
 FF is the cusp equations matrix \
 GG is the consistency equation matrix \
 ccounter is the number of the manifold
 */
template(n,k,a,FF,GG,ccounter,compare=5) = 
{local(F,G,H,K,r);
F=FF;
G=GG;

/* define matrix H, by eliminating the last column of F representing the Pi*I coefficient */
H = matrix (k,2*n,i,j,F[i,j]);

/*   define matrix K, by eliminating the last column of G representing the Pi*I coefficient */
K = matrix (n,2*n,i,j,G[i,j]);
/* redefine F and H by adding rows to them from G  and K respectively\
   until the rank of F and H are both n */
r=1;
/* v(r)= vector( (2*n)+1,l,G[r,l] );*/
/* t(r)=vector( 2*n,l,K[r,l] );*/
while( n - matrank(H) && (n+1-r), 
      if( (matrank(concat(F,v(r))) - matrank(F)) && (matrank(concat(H,t(r))) - matrank(H)),
            F = concat(F,v(r));
            H = concat(H,t(r)),
            r=r++
         )
      );

eval(F);
eval(H);
/* set up the filling equations as log functions evaluated at a*/
/* f(i) = sum( j = 1, n, F[i,j]*log(a[j]) ) + sum( j = 1, n, F[i,n+j]*log(1-a[j]) ) + F[i,(2*n)+1]*Pi*I; */

/* define the vector b in C^n */
b = vector( n, i, f(i) );

/* identify the norm of b */
normb = sqrt( norml2(b) );

/* identify A, the derivative matrix for f at a */
/* g(i,j) = ( F[i,j]/a[j] ) - ( F[i,n+j]/(1-a[j]) ); */
A = matrix( n, n, i, j, g(i,j) );

/* check that determinant of A is not zero */
matdet(A);

/* find eigen values for M=(conjugate of A) * (transpose of A) */
M = conj(A)*mattranspose(A);
wapprox = polroots( charpoly(M,x) );
w = real( wapprox );

/* define Eta = (square root of smallest eigen value of M)/2 */
Eta = sqrt ( vecmin( w ) )/2;

/* define  Eps = ((square root of smallest eigen value of M) - Eta)/n */
Eps = ( sqrt( vecmin( w ) ) - Eta )/n;

/* Identify DELTA */
/* If not both F[i,j ] and F[i,j+n] are equal to zero, \
select delta(i,j) according to instructions.\
   If both equal zero, then we get zero as the denominator;\
	 however any arbitrarily large delta will \
   work for this i and j, so select  delta(i,j)=(4*normb)/Eta + 1 */
/* delta(i,j) = if( abs(F[i,j])+abs(F[i,j+n]), ( Eps/(2*n) )*( 1/( (abs(F[i,j])/(abs(a[j]))^2) + \
                  (abs(F[i,n+j])/(abs(1-a[j]))^2) ) ),((4*normb)/Eta)+1 ); */
/* vecdelta(j) = vector( n, i, delta(i,j) ); */
/* mindelta(j) = vecmin( vecdelta(j) ); */
/* vecmindelta(j) = [mindelta(j),imag(a[j]),(norml2(a[j]))/2,(norml2(1-a[j]))/2]; */
/* mmindelta(j) = vecmin( vecmindelta(j) ); */
VECDELTA = vector( n, j, mmindelta(j) );
DELTA  = vecmin( VECDELTA );

/* find the value that the norm of b must be less than */
(Eta*DELTA)/4;

/* compare norm of b to above */
if(normb < ( (Eta*DELTA)/4 ),compare=2);

/* change b into a matrix to do matrix multiplication */
B = matrix(n,1,j,i,b[j]);

/* define the vector hh */
hhh = -(A)^(-1)*(B);
hh = vector(n, j, hhh[j,1]);

/* compare length of hh to DELTA to see if Kantorovich region is included in the Whitney region */
normhh =sqrt(norml2(hh));
2*(normhh) < DELTA;

/* perform the first three tests to see if this method is applicable */
atilde = a + hh;
/* test 1 to see if fat solution; if j > n */
for(j = 1, n, if(normhh < imag(atilde[j]), ,error("failure at atilde[", j, "]")));

/* test 2 to see if cijj can be defined */
for(j = 1, n, if(normhh < (1/2)*abs(a[j]), ,error("failure at atilde[", j, "]")));

/* test 3; other test to see if cijj can be defined */
for(j = 1, n, if(normhh < (1/2)*abs(1 - a[j]), ,error("failure at atilde[", j, "]")));

/* identify the Lipschitz ratio, Mlips */
/* c(i,j) = (abs(F[i,j])/(abs(a[j]) - 2*normhh)^2) + (abs(F[i,j+n])/(abs(1-a[j]) - 2*normhh)^2); */
Mlips = sqrt( sum( j = 1, n, sum(i = 1, n, c(i,j)^2) ) );

/* identify normAinv, the norm of A^(-1), using the definition of matrix \
  norm as the supremum of A^(-1)v for v on the n-sphere */
/* find the eigen values for MM = (transpose of A) * (conjugate of A) */
/* MM = mattranspose(A) * conj(A); */
/* wwapprox = polroots( charpoly(MM,y) ); */
/* ww = real( wwapprox ); */
normAinv = 1/(2 * Eta);

/* do the Kantorovich tests */
/* find the value that the norm of b must be less than or equal to wrt supremum norm */
1/(2*(normAinv)^2 * Mlips );
if( normb  <= 1/(2*(normAinv)^2 * Mlips ),compare=2);

/* find the length norm and the value that the norm of b must be less than or equal \
    to wrt length norm */
sqrt(norml2(A^(-1)));
1/(2 * norml2(A^(-1)) * Mlips );
if( normb <= 1/(2* norml2(A^(-1)) * Mlips ),compare=3);

if(compare<4,
  print("manifold ",ccounter+10," is complete hyperbolic, delta=", DELTA),
	print("manifold ",ccounter+10," cannot be proven to be complete hyperbolic"))
}


/*  This is where the program starts running. */
trap()
counter = 1;
cancel = 0;

/* Here counter steps through all manifolds in the file snapoutfile. \
  Must ensure that last value of counter matches file number of manifold data in file. \
	In the case of 3-torsion, we need to check 139 fillings */
{ for(counter=1,139,
	ID = counter;

/* va is a vector containing all tetrahedra shapes, from SNAP. \
SNAP commands to obtain this data:  read file <filename>, pr sol  \
(Note if sol is not geometric, then Moser's test will not work) \
pr ac sh (=print accurate shapes) */
	va = Vec(extern("sed -n " (4*counter)"p snapoutfile"));
/* once get shape vector, find vn=length of vector */
	vn = matsize(va)[2];
/* soltype determines whether solution is geometric or not. \
 If tetrahedra are negatively oriented or flat, soltype is >2 */
	soltype=2;
  for(imm=1,vn,if(imag(va[imm])<0,soltype=3));
  for(imm=1,vn,if(imag(va[imm])<10^(-28),soltype=4));

/* Now get the filling equations, found in snapoutfile */
	FG = extern("sed -n "(4*counter+1)"p snapoutfile");
/* find total number of equations: n+k */
	numalleq = matsize(FG)[1];
/* find number of cusps */
	vk = numalleq - vn;
/* initialize the cusp equations matrix */
	vF = matrix(vk,2*(vn) +1,ii,jj,FG[ii,jj]);
/* initialize the consistency equation matrix */ 
	vG = matrix(vn,2*(vn) +1,ii,jj,FG[vk+ii,jj]);	
/* if manifold not geometric solution, do not call function, otherwise call funtion */
/*	if(cancel,cancel=0,template(vn,vk,vF,vG));*/
/* JSP:  What does the following do?  seems specific to Moser's data.  Comment out */
/*	if( (counter/2)<= 415, */
/*		tet="5 "; */
/*		mfld=(counter/2)-1, */
/*		newcounter=counter - 830; */
/*		if( (newcounter/2)<=962, */
/*			tet="6 "; */
/*			mfld=(newcounter/2)-1, */
/*			tet="7 "; */
/*			mfld=(newcounter/2) - 963 */
/*		) 	); */
	if(soltype<3,template(vn,vk,va,vF,vG,counter),
		print("manifold ",counter," has param with neg or <10^(-28) imag component as approx sol")
	);
    )
}
	


==> anc/three_torsion/moseralg.output <==
   realprecision = 211 significant digits (210 digits displayed)
manifold 11 is complete hyperbolic, delta=0.00241036817513406655771451874639862616289056334672921440527419932388953185647897086801552574345226881211624005277247024542986967478143590344626060210324419544645124631550730098550011126674500693046720252858046623
manifold 12 is complete hyperbolic, delta=0.00278142955662830435297951789723686937396503152007616865225359196695981605501249980706894161046628244178470173488983129222103299726380450086121930218637384290565690300974608869894282642084105563926477749286673633
manifold 13 is complete hyperbolic, delta=0.00124496475918904880729758947856679563762782676899150417868600738557202905695577770924909565344356002468264519516519802891921107629073230771676348007099351120214239074561685081834187566630488922942630473679766976
manifold 14 is complete hyperbolic, delta=0.00200128002975150816037934893692602173845452662986574352664885075508603427295740121279900171107504591394626530428475166191328373854719748904591851762359523004689898129902819408449030802754284681105366087790522729
manifold 15 is complete hyperbolic, delta=0.00185299731344700003230686160721894906418512129872983000013710786073591377855970336761359240813238257424864425475294494804774537911879359128581206892345582321245309823953873727479616569510791792242724955026419144
manifold 16 is complete hyperbolic, delta=0.00523981566846033469781676003762470391644748694087827867078414618931938702196269338415649458814726821953640611835021277863459779623490323155063051096207636205056055964118311657320658607921599679805153703138269998
manifold 17 is complete hyperbolic, delta=0.00423364301428445867640621081474122871392447566491652924509751932551890078364472322722145853673255292614389714481838743983338830783728051397280869256587426217216165426827395884502839207838893960359852855354264823
manifold 18 is complete hyperbolic, delta=0.00358115216480280209119035378343731350851844145838294969467097425234214051758269733321679090024182765038651182226250554473410512778541092533883777198823062356629181921940398027952047940301960371779990825457591341
manifold 19 is complete hyperbolic, delta=0.00331414011386256984115163703357822121211386137315840996617009191471705873905352483425352355204549093684655318098523265661650024023974067057091294737032559781074743406119581502618686917311740692629900166483704997
manifold 20 is complete hyperbolic, delta=0.00318289073211888390821916505919456175199659067610275761482653922627013222658787586667263588751447083228456278512774336563199687053223783350650905973472080709331670043755827711279168945032540839898316641460538134
manifold 21 is complete hyperbolic, delta=0.00171887715546391710631650974564982707844101596749783501568603951529460295224934201746867551743456125819025769540948160203842624619357753587267410040102216728242383718084576519264934848087196035307226898104261896
manifold 22 is complete hyperbolic, delta=0.00330058561235774708222013826636123295415026827157125178204915416323140227624938155349129006780964570012041525992069113622329482363137177208969731947254607597896714917102951486783002219418490372042433274191894685
manifold 23 is complete hyperbolic, delta=0.00193687082688239752925429310094342705134492645251229808054320053530485964302513145482762228955109137080454877463501018502868244328157562318175223625022757332173310973040521296145676986456427224823975475611544742
manifold 24 is complete hyperbolic, delta=0.00416235032106853600502743688682756904857530963822705748706405564060375011487745516540857343839919788593581711179282428102808770066877997591672851679207553724400562605729232103341369496319178861028767337259657899
manifold 25 is complete hyperbolic, delta=0.00388006137255273301833276685493630248292666379469936365596135184109127150632307970370701730722365955101328383370605052152367722965806030016358123050467565615355359166509393103934295925808616575687203708239952535
manifold 26 is complete hyperbolic, delta=0.00132967574677657973340074143050649835536311625788659005496268602201572769921287568408123905225882419198745337816690024655527193480101906027772376184497077938310966618807387967129897037849661603415162244438939782
manifold 27 is complete hyperbolic, delta=0.00555903319479070723745231550831384750884453763634017108215699503585117072707275924594325564078271494099905143232629644932961608054793683812783178904697120367519470216656185494326420037848744662496658555570548570
manifold 28 is complete hyperbolic, delta=0.00122646805150976727505591181501766331600284104888192594613619412029052579785953563547462282119840244278442942915286510832535877747413790588703660130815527971642943056275272329090866668482504714856291072157629968
manifold 29 is complete hyperbolic, delta=0.000719473458166290317664591529800948792832922589370382415040336231559920160747203651466455299714181168112822861171395638288511008149892795636490205251820938460147246668282580128799666384717933625651700571584734721
manifold 30 is complete hyperbolic, delta=0.000382692699173877388379944589583317906180360811577939145948760427825988472761152310697254461292011582138828978104319172955454716720044262602872085407481053427717707695057014682143995697977912358510443185099140450
manifold 31 is complete hyperbolic, delta=0.000600775230229556784272994035634454790565867160804423388022077573998007178674283636908862020700475050405502444368590769534935334373181440922793013739225376112965829435901176369636999936566292519593301290821289750
manifold 32 is complete hyperbolic, delta=0.000809727870861887829475378759443880430842123676725374243010219111524106748671361397597358366187186480532975680112512441521978491373010545617968452541446261634781920950701908347417611858753072322073095238704651138
manifold 33 is complete hyperbolic, delta=0.000393481423239039997532641286242068346684841753586623552793880995397090106381426192518430924007562054257326520055513092095685102752258144964917296646938961020494601978109565491353348400922530229232322562454044141
manifold 34 is complete hyperbolic, delta=0.000253227552183810263047261309418681896994196940164169824120718138640958342626986703238487587439701751938411390726338088294203686770442197272006396983025744887068633960909174346843265630400461352599698014138702217
manifold 35 is complete hyperbolic, delta=0.000206005450524104205547709284023132545853994109894062733894849402063666311331460613839220098617093654348001054779153769574068974156368159707712844684009082015550974004980684167358781805430549120017233085738127493
manifold 36 is complete hyperbolic, delta=0.00117601219265062213884865821597261037723902576416064211193007709336203299432377736569130059972768170345363265600196229631297978326842302749599059947387693140682430030584156704391371419753914170398477797434379589
manifold 37 is complete hyperbolic, delta=0.000107762567078394755106078292602494160119524242163764768414471181984977710300413786977561897331624025249874082239050169926181429881680707950428340661707060886679053797743864040671259294170227725073118646391414246
manifold 38 is complete hyperbolic, delta=0.000356637534397992808329011876050750428754781352097961748876896217142919840548099320755697167746143477848350381810801324639772408741988150007826010014322293259800484858653599178919428310811811748093762300365221900
manifold 39 is complete hyperbolic, delta=0.000281674847874844346816299228997557873473369739141866805009422592273480766696195437783676208494795191042716841477168318719101724308866753755594777914772429920808379700279645193863812629860765218109234550010944746
manifold 40 is complete hyperbolic, delta=0.000153357856140453186627830044486585530809630282619281366119150113990478694657333205902209475606207354072840784894240619305102830631315869420241151209621332673598594787531021744051321656134479688790143423112654119
manifold 41 is complete hyperbolic, delta=0.000480105651740270287456070275467249467435185814349619521445700426263553198440940162255032741792615511454873477093734921888045787390741791977116941611167187903940164319891539462973274125901311726325347165259587632
manifold 42 is complete hyperbolic, delta=0.00103415422547385437613558413531980926398856277174441910789660072184661252541449475290292297206439797724732549185175714581984470249720266232244056113124900730150163867901088933018790588388676661333089399500986533
manifold 43 is complete hyperbolic, delta=0.00589848547743115305381012389900081969376374675350204824491034390817756808226999756775864987822904167651817045675346565433076636889407896151892155351355193800438245236508419975838875097491632942570142830450052516
manifold 44 is complete hyperbolic, delta=0.00250808472872930275064001142172124142685207827495874185751628976367921921978966405504464459372563287575073324586012698593277585906321396536819983718283353640251628803297031984305150291247942305083551015036584759
manifold 45 is complete hyperbolic, delta=0.00129105728689374243000286053039681859587280872712518134862166859235998643840376102633239836434197166362497436194355651265247277526662342541562503190306534401637997174077827517772097587999147887900296418095865714
manifold 46 is complete hyperbolic, delta=0.000466885991057886656258029643631197663018791912501448625674597903634938522410131529373194937116018066546465408058328442233503650718449902752699616804039566290193126993020326588609587139282316027837492916680971003
manifold 47 is complete hyperbolic, delta=0.000493291806285773976331462261896288448885840584370291422247782195310726805605869897087015808813239656074004569340976505206932099982766168158426693981125882651086450261182325514321769921127921563890200176727133566
manifold 48 is complete hyperbolic, delta=0.000575360236295224571535028595892937177554499865540788435569561152724404610126359580567557298061235001109081652329072136310267086377209769844178062842267330446294717950908424548319284311667380413604483767917823573
manifold 49 is complete hyperbolic, delta=0.000640657805743128389729958485969834749510007268413642037749177823028844589640838367354397573198565814922644281872619158142288776280950908824615438682048403326863053847764353446030823573985854878841664322137253727
manifold 50 is complete hyperbolic, delta=0.000640728662294735640574985652079099210482853308303204573751475702392946039304895014927640322325628698343074882553768359662957841462986669494017109717521609054711389987943526890693941799465277101856802591300522608
manifold 51 is complete hyperbolic, delta=0.00203686515330471214870277063948294227402214737100539290907087846258544393817209396459992133219129960613133174383545870201215023253091843726735030868428267782000740606463064341532794954985280120633727908170824702
manifold 52 is complete hyperbolic, delta=0.000446671185293237755744080163636071930211547629834606081876683642580309369859514019989622521220184656457510115623964415505399595943508651648350101727870087836838612613992486210189376942586125574079469778017826888
manifold 53 is complete hyperbolic, delta=0.00407201079807052890684256150197706282707939663860987772053761207204466194423799796184491259221135427969782666601179940524785891201270259800600635908225707036762447125033087240988681763779915040415663256899930526
manifold 54 is complete hyperbolic, delta=0.00267721773828478973177277786025603164971900632637504993400275747436077172935446224324831085976342613891707401197048871451879504721049917583112525321338789160076235797472641557261622892392121888277376357958374966
manifold 55 is complete hyperbolic, delta=0.00176857833309343681054353196761543829370263438658866413033662967925344100537147813820100643931001825348991978976058461044647439104699129423766750159695501094799498990411080309754313118900691022644512862605050844
manifold 56 is complete hyperbolic, delta=0.00685832787804129714253236003269031360937174328251527181611750865855190488234842863338067181013754759148895080998760783067333015445447170999067183688968929025429439536835358831477047843382816561495323420528448530
manifold 57 is complete hyperbolic, delta=0.000657301340495328690727196301079331637024842544043302794303749567105627030996962075554655751841913011858792639905915852205301117447902956652552331552705127245686228703616474761261202306637053921345703349949587334
manifold 58 is complete hyperbolic, delta=0.00377321633025113681075289384168619335052642072590754162043551908825512390375524840438765686203523222047202243566654210665878911480236197831048260075331158563452073376770137984688560638866570636737288029882538138
manifold 59 is complete hyperbolic, delta=0.00379168826114980346596247082272488478930140365942691997383429919728306238761359639568131571653087549077662747135824265799024790872709278764287785672331095422709001058974165464457757846940234128646114496443257700
manifold 60 is complete hyperbolic, delta=0.00293724526382990506185188988095103747433589843229532873842050280862956076046291590094524796111002001525788412481503871848388921844222834423968396739180493517044635772061832207834041717502345872845674877630299958
manifold 61 is complete hyperbolic, delta=0.00250230204533320076500357804094952080483132890389802202153116611586994016327013164478070287511450803399958488060263526396434874521930762700412674465651692619365468748571537347491444156381163556592776051670681256
manifold 62 is complete hyperbolic, delta=0.00492540036139848346418877956224086339371938568397092952628082315601590973855514878714273312077993990697265866671132705874676655024468543545951282883964756873203869948691228168716402344180956739095380194259527063
manifold 63 is complete hyperbolic, delta=0.00221305711759679847860182407478693622606508365906228497007709830707875749849427912053109500277927519704090467134915850210334390401022758746805172671736258774043940816597468358915231249274543838727559224567960990
manifold 64 is complete hyperbolic, delta=0.0174171119667817418781581444833367163544473375812275418887038608963221542697825397990092676867784456501052745258572010061069530123746801256026123492380786347449688236494158751151513599185872926605830374693361072
manifold 65 is complete hyperbolic, delta=0.00846935877081036745341613028351081508099516940818670682107188597978631031656519606966957206497223054734257232644475398650649607162095715571238545506471248443807770073202161755966611135810066973180723523774537226
manifold 66 is complete hyperbolic, delta=0.00241036817513406655771451874639862616289056334672921440527419932388953185647897086801552574345226881211624005277247024542986967478143590344626060210324419544645124631550730098550011126674500693046720252858046623
manifold 67 is complete hyperbolic, delta=0.00278142955662830435297951789723686937396503152007616865225359196695981605501249980706894161046628244178470173488983129222103299726380450086121930218637384290565690300974608869894282642084105563926477749286673633
manifold 68 is complete hyperbolic, delta=0.00124496475918904880729758947856679563762782676899150417868600738557202905695577770924909565344356002468264519516519802891921107629073230771676348007099351120214239074561685081834187566630488922942630473679766976
manifold 69 is complete hyperbolic, delta=0.00200128002975150816037934893692602173845452662986574352664885075508603427295740121279900171107504591394626530428475166191328373854719748904591851762359523004689898129902819408449030802754284681105366087790522729
manifold 70 is complete hyperbolic, delta=0.00185299731344700003230686160721894906418512129872983000013710786073591377855970336761359240813238257424864425475294494804774537911879359128581206892345582321245309823953873727479616569510791792242724955026419144
manifold 71 is complete hyperbolic, delta=0.0207237297485793186767097000039922311562044690082237143763370953449815062220588855297130580570198273181200623822380065344616673399713166816628213500005475075242015045523277840812555140575931945374746975939101856
manifold 72 is complete hyperbolic, delta=0.0140240778157523968218321375701240649384259006741784922510011705054500588901409132612119761134213699328405265125092046069808431446829471193645589845514530315823898651394241178770987697661554367099357480455386865
manifold 73 is complete hyperbolic, delta=0.00905997378887028760449356840950439495524695768801689513653430008146730154584592635838043284129723927682525907108388407474222525986983669720002605577711617675357009627123763094073235790800621559275979157398617602
manifold 74 is complete hyperbolic, delta=0.00665770194977035316612903170152921795123072891628524683825424403028950844939675816428139693681645666629288258696291861996783501308639113186400704515129985529011196582346323374222718546866673809375998195429118666
manifold 75 is complete hyperbolic, delta=0.00523981566846033469781676003762470391644748694087827867078414618931938702196269338415649458814726821953640611835021277863459779623490323155063051096207636205056055964118311657320658607921599679805153703138269998
manifold 76 is complete hyperbolic, delta=0.00423364301428445867640621081474122871392447566491652924509751932551890078364472322722145853673255292614389714481838743983338830783728051397280869256587426217216165426827395884502839207838893960359852855354264823
manifold 77 is complete hyperbolic, delta=0.00358115216480280209119035378343731350851844145838294969467097425234214051758269733321679090024182765038651182226250554473410512778541092533883777198823062356629181921940398027952047940301960371779990825457591341
manifold 78 is complete hyperbolic, delta=0.00331414011386256984115163703357822121211386137315840996617009191471705873905352483425352355204549093684655318098523265661650024023974067057091294737032559781074743406119581502618686917311740692629900166483704997
manifold 79 is complete hyperbolic, delta=0.00318289073211888390821916505919456175199659067610275761482653922627013222658787586667263588751447083228456278512774336563199687053223783350650905973472080709331670043755827711279168945032540839898316641460538134
manifold 80 is complete hyperbolic, delta=0.00126638861027433615427212560240977500467727897229679360715216021017269320092383433548808491128616162934437239759826192012565444681485438332547513268752090836775685616028759496870397303767740448544811603493801731
manifold 81 is complete hyperbolic, delta=0.000512820065242482098723250509066940745113850971714140235351733539911207646112617404871042333906637460493507848675657267347815855467042297526334848506594767857082924317081610135679864139453732218512547207718747268
manifold 82 is complete hyperbolic, delta=0.000470538163555309864422065717892577889709214170654948418243423119660744677669150391240006643104507810954084055241407860599471358298639797812223641121954425190143452243562339431566166383501549153099520333274369656
manifold 83 is complete hyperbolic, delta=0.000960494200009654302128092101520400367938855046570462766945666997123145203967210771239114115801386556459023095665005082389109477349853561538287237266663519189643218629198846714533368218946258482280470728790395845
manifold 84 is complete hyperbolic, delta=0.00171887715546391710631650974564982707844101596749783501568603951529460295224934201746867551743456125819025769540948160203842624619357753587267410040102216728242383718084576519264934848087196035307226898104261896
manifold 85 is complete hyperbolic, delta=0.00330058561235774708222013826636123295415026827157125178204915416323140227624938155349129006780964570012041525992069113622329482363137177208969731947254607597896714917102951486783002219418490372042433274191894685
manifold 86 is complete hyperbolic, delta=0.00193687082688239752925429310094342705134492645251229808054320053530485964302513145482762228955109137080454877463501018502868244328157562318175223625022757332173310973040521296145676986456427224823975475611544742
manifold 87 is complete hyperbolic, delta=0.00416235032106853600502743688682756904857530963822705748706405564060375011487745516540857343839919788593581711179282428102808770066877997591672851679207553724400562605729232103341369496319178861028767337259657899
manifold 88 is complete hyperbolic, delta=0.00388006137255273301833276685493630248292666379469936365596135184109127150632307970370701730722365955101328383370605052152367722965806030016358123050467565615355359166509393103934295925808616575687203708239952535
manifold 89 is complete hyperbolic, delta=0.000388642423764196763469716352924760372609617635605634123714707654866263299542129045920092587651860885126143407809267879146441273836138627985089319534720738384793087767688108518931722570165759762798209594227758279
manifold 90 is complete hyperbolic, delta=0.000275437566038019319831217814618512778075773647909704134205823123471508198889571799196457295555222930640421762343996414284747540130251526257237757371932450638055161559412094868326171842928128705040398426112439458
manifold 91 is complete hyperbolic, delta=0.000398200704864394980423997168054595522450988029288155598099998655925515370216344206397840530663595974583701132033425357468013800315255751368697131558378666766110416483535032666729837235708374645231053423281712962
manifold 92 is complete hyperbolic, delta=0.00132967574677657973340074143050649835536311625788659005496268602201572769921287568408123905225882419198745337816690024655527193480101906027772376184497077938310966618807387967129897037849661603415162244438939782
manifold 93 is complete hyperbolic, delta=0.00555903319479070723745231550831384750884453763634017108215699503585117072707275924594325564078271494099905143232629644932961608054793683812783178904697120367519470216656185494326420037848744662496658555570548570
manifold 94 is complete hyperbolic, delta=0.00122646805150976727505591181501766331600284104888192594613619412029052579785953563547462282119840244278442942915286510832535877747413790588703660130815527971642943056275272329090866668482504714856291072157629968
manifold 95 is complete hyperbolic, delta=0.000719473458166290317664591529800948792832922589370382415040336231559920160747203651466455299714181168112822861171395638288511008149892795636490205251820938460147246668282580128799666384717933625651700571584734721
manifold 96 is complete hyperbolic, delta=0.000382692699173877388379944589583317906180360811577939145948760427825988472761152310697254461292011582138828978104319172955454716720044262602872085407481053427717707695057014682143995697977912358510443185099140450
manifold 97 is complete hyperbolic, delta=0.000136114694378934278162353149223887658659660912450058511871589375546472931258103351937329939979644724961271240106827509198721015017324903163163825145496472772325626226245384678214338797435671933750176642844073681
manifold 98 is complete hyperbolic, delta=0.000182091914847511563662245262013123635514876920350172583212467813313355536288434300183387315281905283898693177587083139023850692019810192447728802646484656326130486002645650219408393154385394362932141069601665104
manifold 99 is complete hyperbolic, delta=0.000261068216400362141522829037382090565545023879049252648443732524958436662117839284128720801390535687651196526162173046255452291675402618909408253995162970327539415603768692791903331691257353677365665785445723363
manifold 100 is complete hyperbolic, delta=0.000382110795773112455359010717315811280796632742913662689320995102340915930375837783812696164687812042098182250346782827659344233833962824042775210200610767822744439214464611969345488725692663571997883339142883900
manifold 101 is complete hyperbolic, delta=0.000600775230229556784272994035634454790565867160804423388022077573998007178674283636908862020700475050405502444368590769534935334373181440922793013739225376112965829435901176369636999936566292519593301290821289750
manifold 102 is complete hyperbolic, delta=0.000809727870861887829475378759443880430842123676725374243010219111524106748671361397597358366187186480532975680112512441521978491373010545617968452541446261634781920950701908347417611858753072322073095238704651138
manifold 103 is complete hyperbolic, delta=0.000393481423239039997532641286242068346684841753586623552793880995397090106381426192518430924007562054257326520055513092095685102752258144964917296646938961020494601978109565491353348400922530229232322562454044141
manifold 104 is complete hyperbolic, delta=0.000253227552183810263047261309418681896994196940164169824120718138640958342626986703238487587439701751938411390726338088294203686770442197272006396983025744887068633960909174346843265630400461352599698014138702217
manifold 105 is complete hyperbolic, delta=0.000206005450524104205547709284023132545853994109894062733894849402063666311331460613839220098617093654348001054779153769574068974156368159707712844684009082015550974004980684167358781805430549120017233085738127493
manifold 106 is complete hyperbolic, delta=0.000180398051741536236409737487898023377403639684051129849262327529378038457701907865802410369302740113371297944895521332407515910620507410718129535134598521922375335199405400483816101081941272034931893724760121528
manifold 107 is complete hyperbolic, delta=0.000333397561196733578070402222625087438289894830729727421169971826701730379087541602131460546500674719383719531478289963689947466040859827698599562013815586428965278800611314181077965663106088760749614522936853548
manifold 108 is complete hyperbolic, delta=0.000273704963285452500901524688405304509636600940782396312119382554123792096279169459340484818406128478347950580805844494325946741301219350213763276375977540341711054687405609317366048904701024021180179189863140432
manifold 109 is complete hyperbolic, delta=0.000166492923688493074765565535109182090519452261980329227196060546427775947502722025615233815257988965266923148628674795950841247957630803216002286827355658485600596090223900154361887884108909460065696471592770167
manifold 110 is complete hyperbolic, delta=0.00119230120477941232476418758827023220874486697330072546112006829461002331281059475943736070412914203475669342068381753316042463211848312186006201883176252339796382448968376205602320011423482165308563041399070542
manifold 111 is complete hyperbolic, delta=0.00117601219265062213884865821597261037723902576416064211193007709336203299432377736569130059972768170345363265600196229631297978326842302749599059947387693140682430030584156704391371419753914170398477797434379589
manifold 112 is complete hyperbolic, delta=0.000107762567078394755106078292602494160119524242163764768414471181984977710300413786977561897331624025249874082239050169926181429881680707950428340661707060886679053797743864040671259294170227725073118646391414246
manifold 113 is complete hyperbolic, delta=0.000356637534397992808329011876050750428754781352097961748876896217142919840548099320755697167746143477848350381810801324639772408741988150007826010014322293259800484858653599178919428310811811748093762300365221900
manifold 114 is complete hyperbolic, delta=0.000281674847874844346816299228997557873473369739141866805009422592273480766696195437783676208494795191042716841477168318719101724308866753755594777914772429920808379700279645193863812629860765218109234550010944746
manifold 115 is complete hyperbolic, delta=0.000153357856140453186627830044486585530809630282619281366119150113990478694657333205902209475606207354072840784894240619305102830631315869420241151209621332673598594787531021744051321656134479688790143423112654119
manifold 116 is complete hyperbolic, delta=0.000325233865100883363865430399651041636344749038399940317029809325821577478470183094510478358140825348307017251223354518554134625921020504186557702045529567063313120994688935737289529878021557827188423874093896372
manifold 117 is complete hyperbolic, delta=0.000152443797934137484730908362658584861701448962390117229909962808489740820417094257791865597599605506483447892575280106010483473920951518977732825099312831787950764430121509954915808836500149440707509744226397015
manifold 118 is complete hyperbolic, delta=0.000243228895952703918632729148232844731545351581841511157137767382525313211283260230183265479927968509881743245429746394957555507186491067165038345297600600818537613463710737451596671582438059074862291759655586766
manifold 119 is complete hyperbolic, delta=0.000480105651740270287456070275467249467435185814349619521445700426263553198440940162255032741792615511454873477093734921888045787390741791977116941611167187903940164319891539462973274125901311726325347165259587632
manifold 120 is complete hyperbolic, delta=0.00103415422547385437613558413531980926398856277174441910789660072184661252541449475290292297206439797724732549185175714581984470249720266232244056113124900730150163867901088933018790588388676661333089399500986533
manifold 121 is complete hyperbolic, delta=0.00589848547743115305381012389900081969376374675350204824491034390817756808226999756775864987822904167651817045675346565433076636889407896151892155351355193800438245236508419975838875097491632942570142830450052516
manifold 122 is complete hyperbolic, delta=0.00250808472872930275064001142172124142685207827495874185751628976367921921978966405504464459372563287575073324586012698593277585906321396536819983718283353640251628803297031984305150291247942305083551015036584759
manifold 123 is complete hyperbolic, delta=0.00129105728689374243000286053039681859587280872712518134862166859235998643840376102633239836434197166362497436194355651265247277526662342541562503190306534401637997174077827517772097587999147887900296418095865714
manifold 124 is complete hyperbolic, delta=0.000537993293747389235772216206423527186148079447909193195686312563676074449688416670913388106291344322985626999143255786500483386709743304976366626314751528680692316783587375887351775418560969280552787274291671187
manifold 125 is complete hyperbolic, delta=0.000469067204620111820856542212223359278084053225081795843950218670958966285564145855306989482309021279452922860193310172077086218637132771163695526519287459269988439136846529164172762924179091169333430606477915089
manifold 126 is complete hyperbolic, delta=0.000378592181298198714629733923442699491617875413679604752865947494362644435994549207594173628928514071670439056051255672039356890912700336989793240280079598927058606584938239661457076917872917423072569143250489644
manifold 127 is complete hyperbolic, delta=0.000466885991057886656258029643631197663018791912501448625674597903634938522410131529373194937116018066546465408058328442233503650718449902752699616804039566290193126993020326588609587139282316027837492916680971003
manifold 128 is complete hyperbolic, delta=0.000493291806285773976331462261896288448885840584370291422247782195310726805605869897087015808813239656074004569340976505206932099982766168158426693981125882651086450261182325514321769921127921563890200176727133566
manifold 129 is complete hyperbolic, delta=0.000575360236295224571535028595892937177554499865540788435569561152724404610126359580567557298061235001109081652329072136310267086377209769844178062842267330446294717950908424548319284311667380413604483767917823573
manifold 130 is complete hyperbolic, delta=0.000640657805743128389729958485969834749510007268413642037749177823028844589640838367354397573198565814922644281872619158142288776280950908824615438682048403326863053847764353446030823573985854878841664322137253727
manifold 131 is complete hyperbolic, delta=0.000640728662294735640574985652079099210482853308303204573751475702392946039304895014927640322325628698343074882553768359662957841462986669494017109717521609054711389987943526890693941799465277101856802591300522608
manifold 132 is complete hyperbolic, delta=0.000844769344565391755227972317738919317675911026462461547777465505986176704862938294954375269529084733432323760095611132412903800875950223446741225476556230770189153806998438851239010263969794471293328114029104116
manifold 133 is complete hyperbolic, delta=0.00129846011738401637729845832589580054161224880281224305569410720354092304255725130258800066263945282404782954803171694980330480948249517820383268418802922949233270678325904710016869657573602478418888859168212611
manifold 134 is complete hyperbolic, delta=0.000794480070730697041540027474170647687406069880195080778650243223909631700859163072961037933292025025930409755396644863238425528673218224226915622602282060590627237035172394317478143502427747281388570500044207532
manifold 135 is complete hyperbolic, delta=0.00116936598947195376592453208169704094388976797650928089872316921100224164155568267600693330447130743705147585428744630679970626499477878622528867090246891138239019932312405283422192383772233364326766893652124146
manifold 136 is complete hyperbolic, delta=0.00203686515330471214870277063948294227402214737100539290907087846258544393817209396459992133219129960613133174383545870201215023253091843726735030868428267782000740606463064341532794954985280120633727908170824702
manifold 137 is complete hyperbolic, delta=0.000446671185293237755744080163636071930211547629834606081876683642580309369859514019989622521220184656457510115623964415505399595943508651648350101727870087836838612613992486210189376942586125574079469778017826888
manifold 138 is complete hyperbolic, delta=0.00407201079807052890684256150197706282707939663860987772053761207204466194423799796184491259221135427969782666601179940524785891201270259800600635908225707036762447125033087240988681763779915040415663256899930526
manifold 139 is complete hyperbolic, delta=0.00267721773828478973177277786025603164971900632637504993400275747436077172935446224324831085976342613891707401197048871451879504721049917583112525321338789160076235797472641557261622892392121888277376357958374966
manifold 140 is complete hyperbolic, delta=0.00176857833309343681054353196761543829370263438658866413033662967925344100537147813820100643931001825348991978976058461044647439104699129423766750159695501094799498990411080309754313118900691022644512862605050844
manifold 141 is complete hyperbolic, delta=0.00374724683782264875347248413250255111562930847706552566713135253459917815262608923134526248717070927632292446113047620452174114467672985711888084545049008311583889860888005472576207838882021244226039249220130870
manifold 142 is complete hyperbolic, delta=0.00503682625077771100874824412330460818840824560583415695078431418051241398167719232225060145762288656242640926027635697062022668834220798268571903369894479399576664470057702769991950236273218466196731915244450452
manifold 143 is complete hyperbolic, delta=0.0114720692531414847535954584813545424370121341320246033977014069944480982654359533683421882689782329112682529405865695910554938256578518212924351346169532955964824331357690747024021032700368031668291776155032154
manifold 144 is complete hyperbolic, delta=0.00467253881074712142488182917933840354631097450066974416611546775005285489306342295982664957030956497039877511026991789224012998715035735668951883182042359014967807659961389918994705015623546889614024367446581707
manifold 145 is complete hyperbolic, delta=0.00685832787804129714253236003269031360937174328251527181611750865855190488234842863338067181013754759148895080998760783067333015445447170999067183688968929025429439536835358831477047843382816561495323420528448530
manifold 146 is complete hyperbolic, delta=0.000657301340495328690727196301079331637024842544043302794303749567105627030996962075554655751841913011858792639905915852205301117447902956652552331552705127245686228703616474761261202306637053921345703349949587334
manifold 147 is complete hyperbolic, delta=0.00377321633025113681075289384168619335052642072590754162043551908825512390375524840438765686203523222047202243566654210665878911480236197831048260075331158563452073376770137984688560638866570636737288029882538138
manifold 148 is complete hyperbolic, delta=0.00379168826114980346596247082272488478930140365942691997383429919728306238761359639568131571653087549077662747135824265799024790872709278764287785672331095422709001058974165464457757846940234128646114496443257700
manifold 149 is complete hyperbolic, delta=0.00293724526382990506185188988095103747433589843229532873842050280862956076046291590094524796111002001525788412481503871848388921844222834423968396739180493517044635772061832207834041717502345872845674877630299958
[0m

==> anc/three_torsion/nongeometric.txt <==
r c 5 6
3 0
r c 5 7
3 0
r c 5 9
3 0
r c 5 15
3 0


==> anc/three_torsion/nonhyperbolic.txt <==
r c 5 4
3 0


==> anc/three_torsion/rigorous_volume/AJet.C <==
/* AJet.C
 *
 * Written by: Peter Milley
 * Inspired heavily by existing code from Nathaniel Thurston
 */

#include "AJet.H"
#include <iostream>

// EPS refers to the smallest positive real number such that 1+EPS has
// a floating-point representation distinct from 1.
#include <float.h>
const double Affine1Jet::EPS = DBL_EPSILON;
const double Affine1Jet::EPS_by_2 = EPS / 2;

Affine1Jet::Affine1Jet( double f0, double df1, double df2,
			double df3, double e )
{
  _f0 = f0;
  _df1 = df1;
  _df2 = df2;
  _df3 = df3;
  _error = e;
}

Affine1Jet::Affine1Jet( )
{
  _f0 = 0.0;
  _df1 = 0.0;
  _df2 = 0.0;
  _df3 = 0.0;
  _error = 0.0;
}

Affine1Jet::Affine1Jet( const Affine1Jet & j )
{
  _f0 = j._f0;
  _df1 = j._df1;
  _df2 = j._df2;
  _df3 = j._df3;
  _error = j._error;
}

Affine1Jet & Affine1Jet::operator=( const Affine1Jet & j )
{
  _f0 = j._f0;
  _df1 = j._df1;
  _df2 = j._df2;
  _df3 = j._df3;
  _error = j._error;

  return (*this);
}

// Arithmetic assignment operators are all defined in terms of the
// corresponding arithmetic operator.

Affine1Jet & Affine1Jet::operator+= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) + w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator+= ( double d )
{
  Affine1Jet result = (*this) + d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator-= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) - w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator-= ( double d )
{
  Affine1Jet result = (*this) - d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator*= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) * w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator*= ( double d )
{
  Affine1Jet result = (*this) * d;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator/= ( const Affine1Jet & w )
{
  Affine1Jet result = (*this) / w;
  (*this) = result;
  return (*this);
}

Affine1Jet & Affine1Jet::operator/= ( double d )
{
  Affine1Jet result = (*this) / d;
  (*this) = result;
  return (*this);
}

/* trulyGreaterThan returns "true" only if the range of the 1-jet
 * definitely lies strictly above the given argument, even given the
 * floating-point error which occurs during the computation of that
 * range. It assumes the argument (if a double) is given exactly.
 */
bool Affine1Jet::trulyGreaterThan( double d ) const
{
  double boundary_est = d + ((fabs(_df1) + fabs(_df2)) +
			     (fabs(_df3) + _error));
  // Account for the floating point error in the above calculation.
  if( boundary_est >= 0 ){
    boundary_est *= 1.0 + 3 * EPS;
  } else {
    boundary_est *= 1.0 - 3 * EPS;
  }

  return boundary_est < _f0;
}

bool Affine1Jet::trulyGreaterThan( const Affine1Jet & w ) const
{
  double boundary_est = w._f0 + (((fabs(w._df1) + fabs(w._df2)) +
				  (fabs(w._df3) + w._error)) +
				 ((fabs(_df1) + fabs(_df2)) +
				  (fabs(_df3) + _error)));
  // Account for the floating point error in the above calculation.
  if( boundary_est >= 0 ){
    boundary_est *= 1.0 + 3 * EPS;
  } else {
    boundary_est *= 1.0 - 3 * EPS;
  }

  return boundary_est < _f0;
}
    

/* mayContainZero returns "false" only if the range of the 1-jet
 * definitely does NOT contain zero, even given the floating-point
 * error which occurs during the computation of that range.
 */
bool Affine1Jet::mayContainZero() const
{
  // Compute the 'diameter' of the 1-jet.
  double diameter_est = (fabs(_df1) + fabs(_df2)) + (fabs(_df3) + _error);
  // Account for the floating-point error in the above calculation.
  diameter_est *= 1.0 + 2 * EPS;

  if( fabs(_f0) <= diameter_est ){
    return true;
  }
  return false;
}

// squeezeLeft() and squeezeRight() return the "left" or "right" half
// of the Affine1Jet, with respect to the dimension given by "index".

Affine1Jet & Affine1Jet::squeezeLeft( int index )
{
  if( index < 0 || index >= 3 ){
    return (*this);
  }

  // The "Taylor" error remains unchanged.
  double error = _error;

  // Add the floating-point error.
  switch( index ){
  case 0:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df1);
    break;
  case 1:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df2);
    break;
  case 2:
    error += EPS_by_2 * fabs(_f0 - 0.5 * _df3);
    break;
  }

  // Account for error while calculating the error
  error *= 1.0 + EPS;

  // Now update the jet. The linear term corresponding to index is
  // divided by two and then subtracted from the constant term.
  switch( index ){
  case 0:
    _df1 *= 0.5;
    _f0 -= _df1;
    break;
  case 1:
    _df2 *= 0.5;
    _f0 -= _df2;
    break;
  case 2:
    _df3 *= 0.5;
    _f0 -= _df3;
    break;
  }

  _error = error;
  
  return (*this);
}

Affine1Jet & Affine1Jet::squeezeRight( int index )
{
  if( index < 0 || index >= 3 ){
    return (*this);
  }

  // The "Taylor" error remains unchanged.
  double error = _error;

  // Add the floating-point error.
  switch( index ){
  case 0:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df1);
    break;
  case 1:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df2);
    break;
  case 2:
    error += EPS_by_2 * fabs(_f0 + 0.5 * _df3);
    break;
  }

  // Account for error while calculating the error
  error *= 1.0 + EPS;

  // Now update the jet. The linear term corresponding to index is
  // divided by two and then added to the constant term.
  switch( index ){
  case 0:
    _df1 *= 0.5;
    _f0 += _df1;
    break;
  case 1:
    _df2 *= 0.5;
    _f0 += _df2;
    break;
  case 2:
    _df3 *= 0.5;
    _f0 += _df3;
    break;
  }

  _error = error;

  return (*this);
}

// "flatten" turns the Affine1Jet from a small neighbourhood of a 3-D
// interval into a larger neighbourhood of the point at the centre of
// that interval. This represents an enormous loss of accuracy but is
// occasionally mathematically necessary.

Affine1Jet & Affine1Jet::flatten()
{
  double error = (fabs(_df1) + fabs(_df2)) + (fabs(_df3) + _error);

  // Account for floating-point error in this calculation
  error *= 1.0 + 2 * EPS;

  _df1 = _df2 = _df3 = 0.0;
  _error = error;

  return (*this);
}

// Arithmetic operators. In each case, the hardest part is calculating
// the new error term. For each function, the error term consists of:
//  1) The error inherited from the operands,
//  2) The error introducted by taking a Taylor approximation to the
//     result of the operation,
//  (#1 and #2 are grouped together and called the "Taylor error" in
// the calculations below)
//  3) The floating-point error, typically proportional to the sum of
//     the absolute values of all the intermediate results from step
//     1, step 2, and from computing the actual result of the
//     operation,
//  4) The floating-point error involved in calculating the
//     floating-point error. This last error is accounted for by
//     multiplying the error term to that point by (1+n*EPS) where n
//     is roughly proportional to the logarithm of the number of
//     operations used up to that point.
//
// For details of how to calculate the error term in steps 3 and 4,
// see "Homotopy hyperbolic 3-manifolds are hyperbolic" by Gabai,
// Meyerhoff, and Thurston, Annals of Mathematics 157 (2003)
// pp335--431.
//
// One consequence of the method used to calculate the error term in
// step 4 is that the precise order of operations is VERY
// IMPORTANT. What may seem like excessive use of parentheses is
// actually critical to ensuring that the error term calculated in
// step 4 is correct.

Affine1Jet operator+( const Affine1Jet & v, const Affine1Jet & w )
{
  // First, compute the "Taylor error".
  double error = (v._error + w._error);
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 *
    ((fabs(v._f0 + w._f0) + fabs(v._df1 + w._df1)) +
     (fabs(v._df2 + w._df2) + fabs(v._df3 + w._df3)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 + w._f0,
		    v._df1 + w._df1,
		    v._df2 + w._df2,
		    v._df3 + w._df3,
		    error
		    );
}

Affine1Jet operator+( const Affine1Jet & v, double d )
{
  // First, compute the "Taylor error".
  double error = v._error;
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * fabs(v._f0 + d);
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + Affine1Jet::EPS;

  return Affine1Jet(v._f0 + d,
		    v._df1, v._df2, v._df3,
		    error
		    );
}

Affine1Jet operator+( double d, const Affine1Jet & v )
{
  return v+d;
}

// unary minus
Affine1Jet operator-( const Affine1Jet & v )
{
  // Since unary negation is an exact operation,
  // we don't have to worry about changes to _error.
  return Affine1Jet(-v._f0, -v._df1, -v._df2, -v._df3, v._error);
}

Affine1Jet operator-( const Affine1Jet & v, const Affine1Jet & w )
{
  return v + (-w);
}

Affine1Jet operator-( const Affine1Jet & v, double d )
{
  return v + (-d);
}

Affine1Jet operator-( double d, const Affine1Jet & v )
{
  return (-v) + d;
}

Affine1Jet operator*( const Affine1Jet & v, const Affine1Jet & w )
{
  // First, compute the "Taylor error".
  double error = (fabs(v._f0) * w._error + fabs(w._f0) * v._error) +
    ((fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error)) *
    ((fabs(w._df1) + fabs(w._df2)) + (fabs(w._df3) + w._error));
  // Then, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 * w._f0) + fabs(v._f0 * w._df1)) +
		       (((fabs(v._df1 * w._f0) +
			  fabs(v._f0 * w._df1 + v._df1 * w._f0)) +
			 (fabs(v._f0 * w._df2) + fabs(v._df2 * w._f0))) +
			((fabs(v._f0 * w._df2 + v._df2 * w._f0) +
			  fabs(v._f0 * w._df3)) +
			 (fabs(v._df3 * w._f0) +
			  fabs(v._f0 * w._df3 + v._df3 * w._f0)))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 * w._f0,
		    v._f0 * w._df1 + v._df1 * w._f0,
		    v._f0 * w._df2 + v._df2 * w._f0,
		    v._f0 * w._df3 + v._df3 * w._f0,
		    error
		    );
}

Affine1Jet operator*( const Affine1Jet & v, double d )
{
  // First, compute the "Taylor error".
  double error = fabs(v._error * d);
  // Then, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 * d) + fabs(v._df1 * d)) +
		       (fabs(v._df2 * d) + fabs(v._df3 * d)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 * d,
		    v._df1 * d,
		    v._df2 * d,
		    v._df3 * d,
		    error
		    );
}

Affine1Jet operator*( double d, const Affine1Jet & v )
{
  return v*d;
}

Affine1Jet operator/( const Affine1Jet & v, const Affine1Jet & w )
{
  // Need to check for division by zero.
  if( w.mayContainZero() ){
    throw Affine1Jet::DivisionByZeroError();
  }

  // First, compute the "Taylor error".
  double error =
    (fabs(v._f0) + ((fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error))) /
    (fabs(w._f0) - ((fabs(w._df1) + fabs(w._df2)) + (fabs(w._df3) + w._error))) -
    ((((fabs(v._f0) + fabs(v._df1)) + (fabs(v._df2) + fabs(v._df3))) /
      fabs(w._f0)) +
     (fabs(w._df1) + (fabs(w._df2) + fabs(w._df3))) * (fabs(v._f0) /
     (fabs(w._f0) * fabs(w._f0))));
  // Next, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 / w._f0) +
		       ((fabs(v._df1 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df1) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df1) / (w._f0 * w._f0)) +
		       fabs(v._df1/w._f0 - (v._f0*w._df1)/(w._f0*w._f0))))) +
		       (((fabs(v._df2 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df2) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df2) / (w._f0 * w._f0)) +
		       fabs(v._df2/w._f0 - (v._f0*w._df2)/(w._f0*w._f0)))) +
		       ((fabs(v._df3 / w._f0) +
		       2.0 * (1.0 + 2 * Affine1Jet::EPS) *
		       (fabs(v._f0 * w._df3) / fabs(w._f0 * w._f0))) +
		       (fabs((v._f0 * w._df3) / (w._f0 * w._f0)) +
		       fabs(v._df3/w._f0 - (v._f0*w._df3)/(w._f0*w._f0))))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 / w._f0,
		    -v._f0 * w._df1 / (w._f0 * w._f0) + v._df1 / w._f0,
		    -v._f0 * w._df2 / (w._f0 * w._f0) + v._df2 / w._f0,
		    -v._f0 * w._df3 / (w._f0 * w._f0) + v._df3 / w._f0,
		    error
		    );
}

Affine1Jet operator/( const Affine1Jet & v, double d )
{
  // Check for division by zero.
  if( d == 0.0 ){
    throw Affine1Jet::DivisionByZeroError();
  }
  // Compute the "Taylor error".
  double error = v._error / fabs(d);
  // Next, add the floating-point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(v._f0 / d) + fabs(v._df1 / d)) +
		       (fabs(v._df2 / d) + fabs(v._df3 / d)));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 3 * Affine1Jet::EPS;

  return Affine1Jet(v._f0 / d,
		    v._df1 / d,
		    v._df2 / d,
		    v._df3 / d,
		    error
		    );
}

Affine1Jet operator/( double d, const Affine1Jet & w )
{
  // Check for division by zero.
  if( w.mayContainZero() ){
    throw Affine1Jet::DivisionByZeroError();
  }

  // First, compute the "Taylor error".
  double error = fabs(d) / (fabs(w._f0) - ((fabs(w._df1) + fabs(w._df2)) +
			   (fabs(w._df2) + w._error))) -
    (fabs(d) / fabs(w._f0) +
    (fabs(w._df1) + (fabs(w._df2) + fabs(w._df3))) * (fabs(d) / 
    (fabs(w._f0) * fabs(w._f0))));
  // Then, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((fabs(d/ w._f0) +
		       (fabs((d * w._df1) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			(fabs(d * w._df1) / fabs(w._f0 * w._f0)))) +
		       ((fabs((d * w._df2) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			 (fabs(d * w._df2) / fabs(w._f0 * w._f0))) +
		       (fabs((d * w._df3) / (w._f0 * w._f0)) +
		       2 * (1 + 2 * Affine1Jet::EPS) *
			(fabs(d * w._df3) / fabs(w._f0 * w._f0)))));
  // Finally, account for the error from adding up the errors.
  error *= 1.0 + 4 * Affine1Jet::EPS;

  return Affine1Jet(d / w._f0,
		    -d * w._df1 / (w._f0 * w._f0),
		    -d * w._df2 / (w._f0 * w._f0),
		    -d * w._df3 / (w._f0 * w._f0),
		    error
		    );
}

bool operator==( const Affine1Jet & v, const Affine1Jet & w )
{
  // Just test for strict equality of all terms.
  return (v._f0 == w._f0)
    && (v._df1 == w._df1)
    && (v._df2 == w._df2)
    && (v._df3 == w._df3)
    && (v._error == w._error);
}

// The remaining functions are not rational polynomials in their
// arguments, and hence computing them rigorously is a bit more involved.

Affine1Jet Power( const Affine1Jet & v, int p )
{
  if( p == 0 ){
    // Check that we're not computing 0^0.
    if( v.mayContainZero() ){
      throw Affine1Jet::ZeroToTheZeroError();
    }
    return Affine1Jet(1.0);
  }

  if( p < 0 ){
    return Power(1.0 / v, -p);
  }
  if( p == 1 ){
    return v;
  }

  // It would be nice to compute this in a more direct manner
  // that doesn't cause the error term to balloon, but for now we'll
  // just try to multiply the power out in an efficient way. (By
  // 'efficient' here I mean 'using the fewest multiplications'.)

  int half_p = p / 2;
  Affine1Jet temp = Power(v, half_p);

  if( p % 2 == 1 ){
    return temp * (temp * v);
  } else {
    return temp * temp;
  }
}

Affine1Jet Log( Affine1Jet v )
{
  // Logarithm is obviously not a rational polynomial. However, its
  // derivatives are all rational polynomials. So to compute a
  // "rigorous" logarithm, we use a Taylor approximation. The
  // difference between log and the approximation (which is bounded
  // above thanks to Taylor's theorem) is included in the resulting
  // error term.
  
  // Can't take the log of zero.
  if( v.mayContainZero() ){
    throw Affine1Jet::LogZeroError();
  }

  // This is tricky. First, make sure we aren't taking the log
  // of a negative number. I.e., check to see if:
  //  v._f0 - sum(|v._dfi|) - v._error <= 0

  double diameter_est = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  if( v._f0 <= (1.0 + 2 * Affine1Jet::EPS) * diameter_est ){
    throw Affine1Jet::LogIsComplexError();
  }

  // Since we're only using a crude polynomial approximation to log,
  // it helps to perform some elaborate chicanery to try and ensure
  // that the argument is close to 1.
  // Note that RHO is chosen to be an exact floating-point value.
  static const double RHO = 9. / 8;
  static const Affine1Jet LOG_RHO(0.11778303565638345454,
				  0., 0., 0., Affine1Jet::EPS);
  double center_log = log(v._f0) / log(RHO);
  int num_factors = (int) floor(fabs(center_log));
  if( center_log > 0.0 ){
    for( int i=0; i<num_factors; i++ ){
      v /= RHO;
    }
  } else if( center_log < 0.0 ){
    for( int i=0; i<num_factors; i++ ){
      v *= RHO;
    }
  }
  
  // The computation below depends on a Taylor approximation of log
  // around the point x=1, so to compute the error term correctly we
  // need to know if 1 is less than all points in the range of v.
  // I.e. we need to know if v._f0 - sum(|v._dfi|) - v.error <= 1.
  double size = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  bool mightnt_exceed_one =
    v._f0 <= (1.0 + 3 * Affine1Jet::EPS) * (size + 1.0);

  // We're using the equation log(x) == (x-1)-(x-1)^2/2 +
  // (x-1)^3/(3*c^3) where c is between 1 and x. We choose a
  // worst-case scenario for c. 

  // Compute the "Taylor error".
  double error;
  double cubic = fabs(v._f0 - 1.0) + size;
  if( mightnt_exceed_one ){
    double c = v._f0 - size;
    error = ((v._error + (fabs(v._f0 - 1.0) * v._error)) + 0.5*(size * size)) +
      (cubic * cubic) * (cubic / ((3.0 * c) * (c * c)));
  } else {
    error = ((v._error + (fabs(v._f0 - 1.0) * v._error)) + 0.5*(size * size)) +
      (cubic * cubic) * (cubic / 3.0);
  }

  // Next, add the floating point error.
  error += Affine1Jet::EPS_by_2 * ((((fabs(v._f0 - 1.0) +
			  0.5 * fabs((v._f0 - 1.0) * (v._f0 - 1.0))) +
			 (fabs((v._f0 - 1.0) - 0.5 * ((v._f0 - 1.0) * (v._f0 - 1.0))) +
			  fabs(v._df1 * (2.0 - v._f0)))) +
			((fabs(v._df2 * (2.0 - v._f0)) +
			  fabs(v._df3 * (2.0 - v._f0))) +
			 fabs(v._df1) * fabs(2.0 - v._f0))) +
		       ((fabs(v._df2) * fabs(2.0 - v._f0) +
			 fabs(v._df3) * fabs(2.0 - v._f0)) +
			(1.0 + 2 * Affine1Jet::EPS) *
			(fabs(v._f0 - 1.0) * fabs(v._f0 - 1.0))));

  // Finally, account for the error from computing the errors.
  if( mightnt_exceed_one ){
    error *= 1.0 + 6 * Affine1Jet::EPS;
  } else {
    error *= 1.0 + 5 * Affine1Jet::EPS;
  }

  Affine1Jet result((v._f0 - 1.0) - 0.5 * ((v._f0 - 1.0) * (v._f0 - 1.0)),
		    v._df1 * (2.0 - v._f0),
		    v._df2 * (2.0 - v._f0),
		    v._df3 * (2.0 - v._f0),
		    error);
  
  // Undo the changes we made to v to ensure that v was close to 1:
  if( center_log > 0.0 ){
    result += (LOG_RHO * num_factors);
  } else if( center_log < 0.0 ){
    result -= (LOG_RHO * num_factors);
  }

  return result;
}

Affine1Jet Max0( const Affine1Jet & v )
{
  // We wish to compute an Affine1Jet corresponding to Max(v,0). But
  // if 0 is in the range of v to begin with, then Max(v,0) is very
  // much not a linear function. The best we can do is approximate
  // Max(v,0) with a constant function and use a very large error
  // term, and hope that's good enough.
  if( v.mayContainZero() ){
    double size = v._f0 + ((fabs(v._df1)+fabs(v._df2))+(fabs(v._df3)+v._error));
    size *= 1 + 3 * Affine1Jet::EPS;
    size /= 2; // Exact operation

    return Affine1Jet(size, 0.0, 0.0, 0.0, size);
  }

  // If 0 isn't in the range of v, things are much simpler.

  if( v._f0 >= 0.0 ){
    // Note that v._f0 == 0 should actually be covered by the previous
    // case.
    return v;
  }

  // At this point, the range of v is strictly below 0.
  return Affine1Jet(0.0, 0.0, 0.0, 0.0, 0.0);
}

Affine1Jet ArcTan( Affine1Jet v )
{
  // Like the logarithm, all of the derivatives of ArcTan are rational
  // polynomials. So we will use a Taylor approximation to compute the
  // arctangent and use Taylor's theorem to bound the difference
  // between the arctangent and the approximation.

  // ArcTan is odd, might as well use the symmetry.
  bool negated = false;
  if( v._f0 < 0 ){
    negated = true;
    v = -v;
  }

  // Since we're only using a crude polynomial approximation to arctan
  // we prefer to deal with arguments as close to zero as
  // possible. We start with the formula
  //   ArcTan(a) + ArcTan(b) = ArcTan((a+b)/(1-a*b))
  // Let c = (a+b)/(1-a*b) and solve for b:
  //   ArcTan(c) = ArcTan(a) + ArcTan((c-a)/(a*c+1))
  // If c is positive and a is a positive constant less than c then
  // the second argument on the right will be smaller than c. Repeat
  // until you end up with an argument smaller than a.
  // Currently as a constant I use a number with an exact binary
  // representation which is smaller than tan(Pi/12).
  static const double RHO = 137. / 512;
  static const Affine1Jet ARCTAN_RHO(0.26145314506663815251,
				     0., 0., 0., Affine1Jet::EPS);
  int num_translations = 0;
  while( v._f0 > RHO ){
    num_translations++;
    v = (v-RHO) / (v*RHO+1);
  }

  // We use the equation arctan(x) == x-x^3/3 +
  // x^4*(c-2*c^3)/(2*(c^2+1)^4) where c is between 0 and x, and
  // choose a worst-case scenario for c.

  // To find the worst-case scenario for c, we need to know whether or
  // the range of |v| extends to the right of the global maximum of
  // the function (c-2*c^3)/(2*(c^2+1)^4). This isn't pretty, but it
  // works.
  double size = (fabs(v._df1) + fabs(v._df2)) + (fabs(v._df3) + v._error);
  bool includes_max =
    300466. / 1048576 <= (1.0 + 3 * Affine1Jet::EPS) * (fabs(v._f0) + size);

  // Now we can compute the "Taylor error".
  double error;
  error = (v._error + v._error * fabs(v._f0 * v._f0)) +
    (fabs(v._f0) * (size * size) + (size * size) * (size / 3.0));
  if( includes_max ){
    double c = 91575. / 1048576;
    double c2p1 = c * c + 1.0;
    error += ((((fabs(v._f0) + size) * (fabs(v._f0) + size)) *
	       ((fabs(v._f0) + size) * (fabs(v._f0) + size))) *
	      ((c - (2.0 * c) * (c * c)) / 2.0)) /
      ((c2p1 * c2p1) * (c2p1 * c2p1));
  } else {
    double c = fabs(v._f0) + size;
    double c2p1 = c * c + 1.0;
    error += (((c * c) * (c * c)) * ((c - (2.0 * c) * (c * c)) / 2.0)) /
      ((c2p1 * c2p1) * (c2p1 * c2p1));
  }

  // Next, add the floating point error.
  error += Affine1Jet::EPS_by_2 * (((2 * (1 + 2 * Affine1Jet::EPS) *
				     fabs(v._f0 * v._f0) * fabs(v._f0 / 3.0) +
				     fabs((v._f0 * v._f0) * (v._f0 / 3.0))) +
				    (fabs(v._f0 - (v._f0 * v._f0) * (v._f0 / 3.0)) +
				     fabs(v._df1) * fabs(v._f0 * v._f0))) +
				   (((fabs(v._df1 * (v._f0 * v._f0)) +
				      fabs(v._df1 - v._df1 * (v._f0 * v._f0))) +
				     (fabs(v._df2) * fabs(v._f0 * v._f0) +
				      fabs(v._df2 * (v._f0 * v._f0)))) +
				    ((fabs(v._df2 - v._df2 * (v._f0 * v._f0)) +
				      fabs(v._df3) * fabs(v._f0 * v._f0)) +
				     (fabs(v._df3 * (v._f0 * v._f0)) +
				      fabs(v._df3 - v._df3 * (v._f0 * v._f0))))));

  // Finally, account for the error from computing the errors.
  if( includes_max ){
    error *= 1.0 + 6 * Affine1Jet::EPS;
  } else {
    error *= 1.0 + 7 * Affine1Jet::EPS;
  }

  Affine1Jet result(v._f0 - (v._f0 * v._f0) * (v._f0 / 3.0),
		    v._df1 - v._df1 * (v._f0*v._f0),
		    v._df2 - v._df2 * (v._f0*v._f0),
		    v._df3 - v._df3 * (v._f0*v._f0),
		    error);

  // Undo the transformations that we performed to get the argument
  // close to zero.
  while( num_translations > 0 ){
    result += ARCTAN_RHO;
    num_translations--;
  }

  if( negated ){
    result = -result;
  }

  return result;
}


==> anc/three_torsion/rigorous_volume/AJet.H <==
/* AJet.h
 *
 * Written by: Peter Milley
 *
 * An Affine1Jet represents a set of functions f with domain the
 * standard cube in R^3 (i.e. the cube {|x|<=1, |y|<=1, |z|<=1}), such
 * that |f(v)-f0-(df1,df2,df3).v| < error for all v and f.
 */

#ifndef _AJet_h_
#define _AJet_h_

#include <math.h> // for fabs, log

class Affine1Jet
{
public:
  // Constructors and destructors
  Affine1Jet( double f0, double df1=0, double df2=0, double df3=0,
	      double e=0 );
  Affine1Jet();
  Affine1Jet( const Affine1Jet & );
  Affine1Jet & operator= ( const Affine1Jet & );

  ~Affine1Jet() { }; // empty

  // Useful constants
  static const double EPS;
  static const double EPS_by_2;

  // Exception classes.
  class DivisionByZeroError {
  public:
    DivisionByZeroError() {} // empty;
  };
  class ZeroToTheZeroError {
  public:
    ZeroToTheZeroError() {} // empty;
  };
  class LogZeroError {
  public:
    LogZeroError() {} // empty;
  };
  class LogIsComplexError {
  public:
    LogIsComplexError() {} // empty;
  };

  // Access functions
  inline double center() const;
  inline double size() const;
  inline double slope( int ) const;
  inline double error() const;

  // Some "arithmetic functions" defined specially.
  Affine1Jet & squeezeLeft( int index );
  Affine1Jet & squeezeRight( int index );
  Affine1Jet & flatten();

  // Arithmetic assignment operators.
  Affine1Jet & operator+= ( const Affine1Jet & );
  Affine1Jet & operator+= ( double );
  Affine1Jet & operator-= ( const Affine1Jet & );
  Affine1Jet & operator-= ( double );
  Affine1Jet & operator*= ( const Affine1Jet & );
  Affine1Jet & operator*= ( double );
  Affine1Jet & operator/= ( const Affine1Jet & );
  Affine1Jet & operator/= ( double );

  // A test function. Returns true if every point in the range of the
  // jet is greater than the given argument.
  // Not defined as an operator; the semantics aren't quite right.
  bool trulyGreaterThan( double d ) const;
  bool trulyGreaterThan( const Affine1Jet & w ) const;

  // Arithmetic operators.
  friend Affine1Jet operator+ ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator+ ( const Affine1Jet &, double );
  friend Affine1Jet operator+ ( double, const Affine1Jet & );

  friend Affine1Jet operator- ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator- ( const Affine1Jet &, double );
  friend Affine1Jet operator- ( double, const Affine1Jet & );

  friend Affine1Jet operator- ( const Affine1Jet & );

  friend Affine1Jet operator* ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator* ( const Affine1Jet &, double );
  friend Affine1Jet operator* ( double, const Affine1Jet & );

  friend Affine1Jet operator/ ( const Affine1Jet &, const Affine1Jet & );
  friend Affine1Jet operator/ ( const Affine1Jet &, double );
  friend Affine1Jet operator/ ( double, const Affine1Jet & );

  // Test for equality. Nothing approximate here; this is exact equality.
  friend bool operator==( const Affine1Jet &, const Affine1Jet & );

  // Other useful mathematical functions.
  friend Affine1Jet Power ( const Affine1Jet &, int );
  friend Affine1Jet Log ( Affine1Jet );
  friend Affine1Jet Max0 ( const Affine1Jet & );

  friend Affine1Jet ArcTan ( Affine1Jet );

private:
  bool mayContainZero() const;

  double _f0;
  double _df1, _df2, _df3;
  double _error;
  double _size;
};

#include "AJet.inline"

#endif // _AJet_h_


==> anc/three_torsion/rigorous_volume/AJet.inline <==
/* AJet.inline
 *
 * Written by: Peter Milley
 */

double
Affine1Jet::center() const
{
  return _f0;
}

double
Affine1Jet::size() const
{
  return fabs(_df1)+fabs(_df2)+fabs(_df3);
}

double
Affine1Jet::slope( int i ) const
{
  if( i==1 ) return _df1;
  if( i==2 ) return _df2;
  if( i==3 ) return _df3;
  return 0.0;
}

double
Affine1Jet::error() const
{
  return _error;
}


==> anc/three_torsion/rigorous_volume/Makefile <==
# Written by: Peter Milley

# A word about the compiler options below: it is VERY IMPORTANT that
# the compiler does NOT try to optimize the arithmetic expressions in
# AJet.C. The error estimates for all of the operations defined in
# AJet.C depend on the height of the expression trees used to compute
# the results of those operations. Rearranging those expressions to
# optimize them make the error estimates invalid.
#
# That is why I've used the -O0 compiler flag below, even though
# that's technically the default anyway: to remind myself NOT to try
# and optimize the code.
#
# This is only a requirement for AJet.C, so if you absolutely have to
# turn on optimizations for Position.o, area_jets.o, and
# area_jets_bdry.o you may do so...just remember to compile AJet.o
# separately without optimizations and you should be fine.

COPTS=-ggdb -O0 -Wall -fexceptions
CPP=g++

.SUFFIXES: .o .m .C

.C.o:
	$(CPP) $(COPTS) -c ${@:o=C}

all: rigorous_volume

rigorous_volume: rigorous_volume.o AJet.o
	$(CPP) $(COPTS) -o rigorous_volume rigorous_volume.o AJet.o

clean:
	rm *.o


==> anc/three_torsion/rigorous_volume/README.txt <==
rigorous_volume.C

Written by: Peter Milley

Usage: rigorous_volume vol input_file

This program reads Snap triangulation data along with the delta
constant computed by Harriet Moser's algorithm from "input_file" and
uses them to rigorously determine whether or not the volume of the
manifolds thus describes are greater than "vol".

Output: for each line in "input_file" the program will print either
"Manifold N:Okay" if it can determine that the volume is strictly
greater than "vol", or "Manifold N:Not Okay" otherwise (where N is the
index of the corresponding manifold in the input file).

Five input files are provided:

"volumes.input": fillings on two-cusped manifolds. Test with
"vol"=2.848.

"m019_volume_input": alternate triangulation of m019. Test with
"vol"=2.848. (There are triangulations of m019 present in
"volumes.input", but for those triangulations the program cannot
guarantee sufficient volume due to floating-point error.)

"one_cusped_volumes.input": fillings on one-cusped manifolds. Test
with "vol"=0.943.

"vol2_volume.input": an alternate triangulation of Vol2. Test with
"vol"=0.943.

"vol3_cover_volume.input": a positively-oriented triangulation of a
two-fold cover of Vol3. (Harriet Moser's algorithm, and hence this
program, only work with positively oriented ideal triangulations.)
Test with "vol"=1.886.

Note copies of these sample files and instructions on how to recreate
them are in the "twocusped/volume_comp/", "onecusped/volume_comp/",
and "onecusped/vol3/" directories.


==> anc/three_torsion/rigorous_volume/rigorous_volume.C <==
/* rigorous_volume.C
 *
 * Determine rigorous lower bounds on the volume of a hyperbolic
 * manifold given shape data for an ideal triangulation and the error
 * term \delta determined by Moser's algorithm.
 */

#include <iostream>
#include <cstdlib>
#include <fstream>
#include <sstream>
#include <string>
#include <vector>
#include <cmath>
#include "AJet.H"

using namespace std;

static const string USAGE="Usage: rigorous_volume vol input_file";
static const string FILE_NOT_FOUND="Error, unable to open ";
static const string BAD_EOF="Error, unexpected EOF";
static const string FORMAT_ERR="Badly formatted input at line ";

static const Affine1Jet Pi(M_PI, 0.0, 0.0, 0.0, 2*Affine1Jet::EPS);

class FormatException
{
public:
  FormatException() {} // empty
};

bool ParseLine( string line, vector<double> & params )
{
  bool result = true;
  stringstream ss(line);
  vector<double>::iterator insert_point = params.end();
  double real, imag;

  try {
    ss.ignore(1);
    while( !ss.eof() ){
      ss >> real;
      if( !ss.good() ){
	throw FormatException();
      }
      ss.ignore(3);
      ss >> imag;
      if( !ss.good() ){
	throw FormatException();
      }
      ss.ignore(2);
      params.push_back(real);
      params.push_back(imag);
      if( ss.peek() == ']' ){
	break;
      } else {
	ss.ignore(2);
      }
    }
  } catch( FormatException ){
    params.erase(insert_point, params.end());
    result = false;
  }

  return result;
}

Affine1Jet Lobachevsky( Affine1Jet & theta )
{
  if( theta.trulyGreaterThan(Pi/2.0) ){
    Affine1Jet translated = theta-Pi;
    return Lobachevsky(translated);
  }
  if( (-theta).trulyGreaterThan(Pi/2.0) ){
    Affine1Jet translated = theta+Pi;
    return Lobachevsky(translated);
  }
  if( theta.center() < 0.0 ){
    Affine1Jet negtheta = -theta;
    return -Lobachevsky(negtheta);
  }

  static const int NUM_COEFFS=30;
  static const double LOBCOEF[NUM_COEFFS] = {
    5.4831135561607547882413838888201e-1,
    1.0823232337111381915160036965412e-1,
    4.8444907713545197129262758561472e-2,
    2.7891037672165120538296812180796e-2,
    1.8199901365960328824311744707278e-2,
    1.2823667776324462157674846128817e-2,
    9.5243928393815114745643670962394e-3,
    7.3530535460250636167039159668208e-3,
    5.8479755397266959054962366178048e-3,
    4.7619093045811136799814912001842e-3,
    3.9525701124525799515137944808229e-3,
    3.3333335320272968375315987081340e-3,
    2.8490028914574211634331659107080e-3,
    2.4630541963678177950454607261557e-3,
    2.1505376364114568439132649094016e-3,
    1.8939393943803620897114593734851e-3,
    1.6806722690053911275277764855335e-3,
    1.5015015015233512340706336099638e-3,
    1.3495276653220485553945730785293e-3,
    1.2195121951230603594927151084491e-3,
    1.1074197120711266596728487987281e-3,
    1.0101010101010675186059356321779e-3,
    9.2506938020352840967144128733280e-4,
    8.5034013605442478972252664720549e-4,
    7.8431372549019677504189889653457e-4,
    7.2568940493468811469129541350086e-4,
    6.7340067340067343805464730535677e-4,
    6.2656641604010025932192218654462e-4,
    5.8445353594389246257711686275038e-4,
    5.4644808743169398954500641421420e-4
  };

  Affine1Jet result(0.0);
  Affine1Jet theta_over_pi_squared = (theta/Pi)*(theta/Pi);
  if( ! (-theta_over_pi_squared).trulyGreaterThan(-0.5) ){
    cerr << "Warning, Lobachevsky function may not be rigorous.";
    cerr << endl;
  }
  Affine1Jet product(1.0);
  Affine1Jet coeff;
  Affine1Jet term;
  int coeff_index = 0;
  do {
    product *= theta_over_pi_squared;
    coeff = Affine1Jet(LOBCOEF[coeff_index++], 0.0, 0.0, 0.0,
		       Affine1Jet::EPS);
    term = coeff * product;
    if( (-term).trulyGreaterThan( -Affine1Jet::EPS ) ){
      // Assuming that (theta/Pi)^2 isn't too large (see warning
      // above) the sum of the remaining terms is guaranteed to be
      // less than 2*EPS. So we cut off the summation.
      result += Affine1Jet(0.0, 0.0, 0.0, 0.0, 2*Affine1Jet::EPS);
      break;
    }
    result += term;
  } while( coeff_index < NUM_COEFFS );

  if( coeff_index == NUM_COEFFS ){
    cerr << "Need more Lobachevsky coefficients!" << endl;
  }

  result -= Log(theta*2.0);
  result += 1.0;
  result *= theta;
  return result;
}

Affine1Jet ComputeVolume( vector<double> & params, double delta )
{
  int num_tets = params.size() / 2;
  Affine1Jet result(0.0);
  Affine1Jet real_part, imag_part;
  Affine1Jet term;
  Affine1Jet theta[3];
  double safety_margin = 10*fabs(delta);

  for( int i=0; i<num_tets; i++ ){
    real_part = Affine1Jet(params[2*i], delta, 0.0, 0.0, Affine1Jet::EPS);
    imag_part = Affine1Jet(params[2*i+1], 0.0, delta, 0.0, Affine1Jet::EPS);

    // Make some attempt to calculate the angles in a "smart" way,
    // where "smart" means "not dividing by anything that's too close
    // to zero".
    if( (real_part-1.0).trulyGreaterThan(safety_margin) ){
      theta[0] = ArcTan(imag_part / real_part);
      theta[1] = Pi - ArcTan(imag_part / (real_part - 1.0));
    } else if( real_part.trulyGreaterThan(safety_margin) &&
	       (-real_part+1.0).trulyGreaterThan(safety_margin) ){
      theta[0] = ArcTan(imag_part / real_part);
      theta[1] = -ArcTan(imag_part / (real_part - 1.0));
    } else if( (-real_part).trulyGreaterThan(safety_margin) ){
      theta[0] = Pi + ArcTan(imag_part / real_part);
      theta[1] = -ArcTan(imag_part / (real_part - 1.0));
    } else { // HACK ALERT: we're assuming imag_part > 0
      theta[0] = (Pi/2) - ArcTan(real_part / imag_part);
      theta[1] = (Pi/2) + ArcTan((real_part - 1.0) / imag_part);
    }
    theta[2] = Pi - (theta[0]+theta[1]);

    term = Lobachevsky(theta[0]);
    term += Lobachevsky(theta[1]);
    term += Lobachevsky(theta[2]);

    // Sadly we can't just add "term" to "result". "term" depends on
    // the two variables associated to a single tetrahedron; adding
    // "term" to "result" would imply that "result" depends on those
    // two variables, when in fact "result" depends on
    // 2*num_tets variables (which we can't properly represent with
    // Affine1Jets). The flatten() function eliminates this unstated
    // dependency, but at the cost of accuracy.
    result += term.flatten();
  }

  return result;
}

int main( int argc, char *argv[] )
{
  // Argument checking
  if( argc != 3 ){
    cerr << USAGE << endl;
    exit(-1);
  }

  ifstream input_file(argv[2]);
  if( !input_file ){
    cerr << FILE_NOT_FOUND << argv[1] << endl;
    exit(-1);
  }

  string current_line;
  vector<double> params;
  Affine1Jet volume_jet;
  double delta;
  double vol_limit;
  int line_no;

  {
    stringstream vol_stream(argv[1]);
    vol_stream >> vol_limit;
  }

  line_no = 0;
  while( !input_file.eof() ){
    // Read in and parse the tetrahedron shapes
    getline(input_file, current_line);
    line_no++;
    if( current_line.length() == 0 ){
      continue;
    }
    if( !ParseLine(current_line, params) ){
      cerr << FORMAT_ERR << line_no << endl;
      getline(input_file, current_line);
      line_no++;
      continue;
    }

    // Read in the Moser \delta parameter
    if( input_file.eof() ){
      cerr << BAD_EOF << endl;
      exit(-1);
    }
    getline(input_file, current_line);
    line_no++;
    {
      stringstream ss(current_line);
      ss >> delta;
      if( ss.bad() || ss.fail() ){
	cerr << FORMAT_ERR << line_no << endl;
	continue;
      }
    }

    // Pass the data to the volume computing function
    try {
      volume_jet = ComputeVolume(params, delta);
      cout << "Manifold " << line_no/2 << ':';
      if( volume_jet.trulyGreaterThan(vol_limit) ){
	// if( volume_jet.trulyGreaterThan(2.848) ){
	// if( volume_jet.trulyGreaterThan(0.943) ){
	cout << "Okay.";
      } else {
	cout << "Not okay.";
      }
      cout << endl;
    } catch( Affine1Jet::LogZeroError ){
      cout << "Manifold " << line_no/2 << ':';
      cout << " a LogZeroError occured." << endl;
      cerr << "Manifold " << line_no/2 << ':';
      cerr << " a LogZeroError occured." << endl;
    } catch( Affine1Jet::DivisionByZeroError ){
      cout << "Manifold " << line_no/2 << ':';
      cout << " a DivisionByZero occured." << endl;
      cerr << "Manifold " << line_no/2 << ':';
      cerr << " a DivisionByZero occured." << endl;
    }
      
    params.clear();
  }
  input_file.close();

  exit(0);
}


==> anc/three_torsion/rigorous_volume/volumes.input <==
[1.176506310901967102659324887 + 0.2853140940868711281634284749*I,-0.8353424089879574389745830170 + 0.8762273059103808079244892123*I]~
0.00241036817513406655771451874639862616289056334672921440527419932388953185647897086801552574345226881211624005277247024542986967478143590344626060210324419544645124631550730098550011126674500693046720252858046623
[0.5000000000000000000000000000 + 0.1339745962155613532362768292*I,0.5000000000000000000000000000 + 1.866025403784438646763723171*I]~
0.00278142955662830435297951789723686937396503152007616865225359196695981605501249980706894161046628244178470173488983129222103299726380450086121930218637384290565690300974608869894282642084105563926477749286673633
[0.7021442939880733201623530156 + 0.3801081936217971744642723409*I,0.1552422267452503515879903661 + 1.499177404605287163880236339*I]~
0.00124496475918904880729758947856679563762782676899150417868600738557202905695577770924909565344356002468264519516519802891921107629073230771676348007099351120214239074561685081834187566630488922942630473679766976
[0.7177588714824148010462129519 + 0.5667664487592442885080630256*I,0.1898415354963062892992476056 + 1.186758306238103590348177755*I]~
0.00200128002975150816037934893692602173845452662986574352664885075508603427295740121279900171107504591394626530428475166191328373854719748904591851762359523004689898129902819408449030802754284681105366087790522729
[0.5957971428829095758572270617 + 0.5271215772989808961637659352*I,0.3582496052356906321954624431 + 1.275789519814989901103843208*I]~
0.00185299731344700003230686160721894906418512129872983000013710786073591377855970336761359240813238257424864425475294494804774537911879359128581206892345582321245309823953873727479616569510791792242724955026419144
[0.6217444141248105716315147908 + 0.4405969989656630129200021391*I,0.3782555858751894283684852092 + 0.4405969989656630129200021391*I]~
0.00523981566846033469781676003762470391644748694087827867078414618931938702196269338415649458814726821953640611835021277863459779623490323155063051096207636205056055964118311657320658607921599679805153703138269998
[0.5409900259601184239581706487 + 0.4465022946034031632140587970*I,0.2939381444365886646825301187 + 0.4581675874494283267691846996*I]~
0.00423364301428445867640621081474122871392447566491652924509751932551890078364472322722145853673255292614389714481838743983338830783728051397280869256587426217216165426827395884502839207838893960359852855354264823
[0.4687771469877725350484749453 + 0.4758585590254565872876410155*I,0.2119879739025409604421046915 + 0.5062280900744191344454218705*I]~
0.00358115216480280209119035378343731350851844145838294969467097425234214051758269733321679090024182765038651182226250554473410512778541092533883777198823062356629181921940398027952047940301960371779990825457591341
[0.4177420834081101744016787094 + 0.5244475920183798672011018750*I,0.1548432128606766237464792530 + 0.5882677802364887271873467709*I]~
0.00331414011386256984115163703357822121211386137315840996617009191471705873905352483425352355204549093684655318098523265661650024023974067057091294737032559781074743406119581502618686917311740692629900166483704997
[0.3923756744662106482260894906 + 0.5747703828828299855033096173*I,0.1418494131229161336433514719 + 0.6776244501450266338799039154*I]~
0.00318289073211888390821916505919456175199659067610275761482653922627013222658787586667263588751447083228456278512774336563199687053223783350650905973472080709331670043755827711279168945032540839898316641460538134
[0.5655528245608768956128471372 + 0.4314479184771898885770613486*I,0.6131771700867509419581541263 + 0.1957250209390959238636063335*I,2.258873752937769710937377033 + 1.155852194691729779748404187*I]~
0.00171887715546391710631650974564982707844101596749783501568603951529460295224934201746867551743456125819025769540948160203842624619357753587267410040102216728242383718084576519264934848087196035307226898104261896
[0.6305405713414581165478745809 + 0.6513644641708999281379386626*I,0.4300226486308398875935534902 + 0.5978742532959721960271700949*I,1.802762967307544125734812122 + 0.1946777392194756522987282058*I]~
0.00330058561235774708222013826636123295415026827157125178204915416323140227624938155349129006780964570012041525992069113622329482363137177208969731947254607597896714917102951486783002219418490372042433274191894685
[0.6766273090946269307143353145 + 0.5494382493932086286044075869*I,0.7299149871533568465785265644 + 0.5674550201589807056599426593*I,1.576777043688666004209021895 + 0.6261554221359975389709632576*I]~
0.00193687082688239752925429310094342705134492645251229808054320053530485964302513145482762228955109137080454877463501018502868244328157562318175223625022757332173310973040521296145676986456427224823975475611544742
[0.7151660198082896517198030153 + 0.5984625187731639677050235413*I,0.6174009264609881679456614383 + 0.7855522017173481422481748341*I,1.473056670528389743695983140 + 0.3323357110793763125226086165*I]~
0.00416235032106853600502743688682756904857530963822705748706405564060375011487745516540857343839919788593581711179282428102808770066877997591672851679207553724400562605729232103341369496319178861028767337259657899
[0.7270542182588429637358629147 + 0.5685015205161917078573670184*I,0.7535577122954768858394987062 + 0.8282535365166225264455550617*I,1.356753279513509661475411177 + 0.4057570717054873314858211340*I]~
0.00388006137255273301833276685493630248292666379469936365596135184109127150632307970370701730722365955101328383370605052152367722965806030016358123050467565615355359166509393103934295925808616575687203708239952535
[-0.4553651800357449494959616901 + 0.09044891921300677360706863614*I,0.5255824289170056216928146917 + 1.313991223732619720264315433*I,0.6193802522190423599041043526 + 0.8792051620221377870080844428*I]~
0.00132967574677657973340074143050649835536311625788659005496268602201572769921287568408123905225882419198745337816690024655527193480101906027772376184497077938310966618807387967129897037849661603415162244438939782
[-0.8027629673075441257348121224 + 0.1946777392194756522987282058*I,0.3411639019140096636847418699 + 1.161541399997251936087917687*I,0.5699773513691601124064465098 + 0.5978742532959721960271700949*I]~
0.00555903319479070723745231550831384750884453763634017108215699503585117072707275924594325564078271494099905143232629644932961608054793683812783178904697120367519470216656185494326420037848744662496658555570548570
[-0.4216071355505140504151464870 + 0.4586716932884257629679558508*I,0.2888433766361065212941627646 + 1.397521771599562431621462767*I,0.2596448127725529777061539135 + 0.7441871792725592375184696131*I]~
0.00122646805150976727505591181501766331600284104888192594613619412029052579785953563547462282119840244278442942915286510832535877747413790588703660130815527971642943056275272329090866668482504714856291072157629968
[-0.8391349764050632723680647507 + 0.6713212052537051139537825136*I,0.1365910128532090993681102195 + 1.257686611179397511792754220*I,0.3654629558216401106224375048 + 0.4522280575236455325798740380*I]~
0.000719473458166290317664591529800948792832922589370382415040336231559920160747203651466455299714181168112822861171395638288511008149892795636490205251820938460147246668282580128799666384717933625651700571584734721
[-0.6200975870793022700919520624 + 0.8250608136618408124598909101*I,0.1243068270175914141026650001 + 1.374301536294502392059789406*I,0.2277610385619521866504696139 + 0.4550080416809907771179326924*I]~
0.000382692699173877388379944589583317906180360811577939145948760427825988472761152310697254461292011582138828978104319172955454716720044262602872085407481053427717707695057014682143995697977912358510443185099140450
[-0.5607424975650798286364517526 + 2.426309577766688814397843185*I,0.3896288102648564577729403562 + 0.2625486044180764093558281843*I,0.6249520294873685125620416959 + 0.5830445985781917998514950986*I]~
0.000600775230229556784272994035634454790565867160804423388022077573998007178674283636908862020700475050405502444368590769534935334373181440922793013739225376112965829435901176369636999936566292519593301290821289750
[0.E-67 + 2.948668208484322720178231731*I,0.3512071919596576340476878090 + 0.2691725449816133935788886772*I,0.4662205239107734273913577876 + 0.6083087004577227133253926946*I]~
0.000809727870861887829475378759443880430842123676725374243010219111524106748671361397597358366187186480532975680112512441521978491373010545617968452541446261634781920950701908347417611858753072322073095238704651138
[0.8346773093017139160134063410 + 2.808748215035402975759742726*I,0.3305236372992813757484306975 + 0.2993485032521540283547623904*I,0.3308769883303357902974808155 + 0.6900960554262035470562911918*I]~
0.000393481423239039997532641286242068346684841753586623552793880995397090106381426192518430924007562054257326520055513092095685102752258144964917296646938961020494601978109565491353348400922530229232322562454044141
[1.114172524476140823216119629 + 2.268683193743439098962169072*I,0.3371085496550469427552093673 + 0.3251904269544358255589041344*I,0.2583999960644289868541011352 + 0.8041966131029037914113597434*I]~
0.000253227552183810263047261309418681896994196940164169824120718138640958342626986703238487587439701751938411390726338088294203686770442197272006396983025744887068633960909174346843265630400461352599698014138702217
[1.077629315777568327419545010 + 1.935642968133923207195150958*I,0.3490986896117327119037186420 + 0.3349133877444208118876311807*I,0.2368633907294186441725688615 + 0.9024859751192995864512638782*I]~
0.000206005450524104205547709284023132545853994109894062733894849402063666311331460613839220098617093654348001054779153769574068974156368159707712844684009082015550974004980684167358781805430549120017233085738127493
[2.224744871391589049098642037 + 0.7071067811865475244008443621*I,0.3333333333333333333333333333 + 0.4714045207910316829338962414*I,-0.2247448713915890490986420374 + 0.7071067811865475244008443621*I]~
0.00117601219265062213884865821597261037723902576416064211193007709336203299432377736569130059972768170345363265600196229631297978326842302749599059947387693140682430030584156704391371419753914170398477797434379589
[0.7546426874695094781080940800 + 0.2272101980040862496310408414*I,0.4832812981676517013525775818 + 0.1512282102902755509414284133*I,-2.074091147205185789290770799 + 1.405960042911151406487805891*I]~
0.000107762567078394755106078292602494160119524242163764768414471181984977710300413786977561897331624025249874082239050169926181429881680707950428340661707060886679053797743864040671259294170227725073118646391414246
[1.377608884920692274558445426 + 0.7480591088283243750431029821*I,0.4273044834945897182745560804 + 0.3935123299543870220359880010*I,-0.3548942345532352376364370179 + 1.039226693480588085225817813*I]~
0.000356637534397992808329011876050750428754781352097961748876896217142919840548099320755697167746143477848350381810801324639772408741988150007826010014322293259800484858653599178919428310811811748093762300365221900
[1.161962750785157871322012540 + 1.191417730632191757828596136*I,0.3832938518533038802027590317 + 0.3564888217010763738670472948*I,-0.02720614876614167697219876060 + 1.147605900736012630883604710*I]~
0.000281674847874844346816299228997557873473369739141866805009422592273480766696195437783676208494795191042716841477168318719101724308866753755594777914772429920808379700279645193863812629860765218109234550010944746
[1.044253269812951066339582255 + 0.8793415925021112717958264632*I,0.4122336703059763082522902420 + 0.3434611724864883831018280851*I,-0.2394055228046166882034454865 + 1.344020655894036939594594115*I]~
0.000153357856140453186627830044486585530809630282619281366119150113990478694657333205902209475606207354072840784894240619305102830631315869420241151209621332673598594787531021744051321656134479688790143423112654119
[-0.4695502934376969801824470552 + 0.5916897654455581153354191189*I,3.318226622672617252582898732 + 1.454280513636983856736041160*I,1.018845662162025677225262317 + 0.8752218745729723301015308509*I]~
0.000480105651740270287456070275467249467435185814349619521445700426263553198440940162255032741792615511454873477093734921888045787390741791977116941611167187903940164319891539462973274125901311726325347165259587632
[1.712608065352166770324361507 + 0.5638770081299236503201669657*I,1.022849422412455824659650709 + 0.4059231796150523900819693231*I,1.611665822085991769410887879 + 0.9303176806253457864015473674*I]~
0.00103415422547385437613558413531980926398856277174441910789660072184661252541449475290292297206439797724732549185175714581984470249720266232244056113124900730150163867901088933018790588388676661333089399500986533
[-0.4073165079628271581686561304 + 1.873843174534010732216965586*I,1.667364589438515965531208842 + 0.4734979182609192372666696699*I,1.114070631164587299757637070 + 1.216746003974350629176394552*I]~
0.00589848547743115305381012389900081969376374675350204824491034390817756808226999756775864987822904167651817045675346565433076636889407896151892155351355193800438245236508419975838875097491632942570142830450052516
[0.08204673653387723332796382405 + 1.047953842311537354781474901*I,1.431439745415077718725388869 + 1.120566881479197437194663676*I,1.211691624510690503863310490 + 1.029048391557522693028572955*I]~
0.00250808472872930275064001142172124142685207827495874185751628976367921921978966405504464459372563287575073324586012698593277585906321396536819983718283353640251628803297031984305150291247942305083551015036584759
[0.8143959032227063393172516710 + 1.337851483516968390886817997*I,1.169980457492965882770571765 + 0.6246178799477918001300799579*I,1.352332855759200988989141395 + 1.099109437107020673879539299*I]~
0.00129105728689374243000286053039681859587280872712518134862166859235998643840376102633239836434197166362497436194355651265247277526662342541562503190306534401637997174077827517772097587999147887900296418095865714
[1.894260986402981245811882290 + 2.776961074558717824163397012*I,0.7300245291357639424251694946 + 1.120152827026758118095499444*I,0.6316249973141448551625840007 + 0.4577126906757782806582191105*I]~
0.000466885991057886656258029643631197663018791912501448625674597903634938522410131529373194937116018066546465408058328442233503650718449902752699616804039566290193126993020326588609587139282316027837492916680971003
[2.192356372915318128326820121 + 1.997541243869551483528609840*I,0.7352493124019714018786617046 + 0.8802545298400835833478553218*I,0.5785403247224233404050897937 + 0.4930155972724820479083828041*I]~
0.000493291806285773976331462261896288448885840584370291422247782195310726805605869897087015808813239656074004569340976505206932099982766168158426693981125882651086450261182325514321769921127921563890200176727133566
[1.981101641354705100803091952 + 1.467083310397078796768422567*I,0.6487783547217918485712894308 + 0.7301671233840703229993219641*I,0.5686624996170601221173269403 + 0.5504200885397630782757148998*I]~
0.000575360236295224571535028595892937177554499865540788435569561152724404610126359580567557298061235001109081652329072136310267086377209769844178062842267330446294717950908424548319284311667380413604483767917823573
[1.705635429218163398800521721 + 1.249397023501188760227919380*I,0.5518119098751910673964540865 + 0.6550817899214764831100881170*I,0.5938677888058988885513030277 + 0.5877483727638594616013132664*I]~
0.000640657805743128389729958485969834749510007268413642037749177823028844589640838367354397573198565814922644281872619158142288776280950908824615438682048403326863053847764353446030823573985854878841664322137253727
[1.501410954036372304109692716 + 1.178255006492364277250986718*I,0.4694116734937361150694763496 + 0.6241162999438270595217750456*I,0.6225535890201791371301492698 + 0.5975289577132930860033959585*I]~
0.000640728662294735640574985652079099210482853308303204573751475702392946039304895014927640322325628698343074882553768359662957841462986669494017109717521609054711389987943526890693941799465277101856802591300522608
[1.239557480924412565408214790 + 0.4673060215009189661484874201*I,0.4214296501397544835176789203 + 0.1748260756203806338530200851*I,0.3376410213776269870195455728 + 0.5622795120623012438991821449*I]~
0.00203686515330471214870277063948294227402214737100539290907087846258544393817209396459992133219129960613133174383545870201215023253091843726735030868428267782000740606463064341532794954985280120633727908170824702
[0.5394086088849545338108077892 + 0.2604275996135008766320778585*I,-0.1281657157518094367626705904 + 0.09362369775031857378958794056*I,-0.4962185805035837732182908089 + 0.6022196940830637210632131747*I]~
0.000446671185293237755744080163636071930211547629834606081876683642580309369859514019989622521220184656457510115623964415505399595943508651648350101727870087836838612613992486210189376942586125574079469778017826888
[1.000516452005641182963061282 + 0.5846818216230198599543517936*I,0.1856827942638129155797529193 + 0.2577005547041961044943749718*I,0.1307840807989206014596636546 + 0.5760594594284121424224250441*I]~
0.00407201079807052890684256150197706282707939663860987772053761207204466194423799796184491259221135427969782666601179940524785891201270259800600635908225707036762447125033087240988681763779915040415663256899930526
[1.049785763890302591056623082 + 0.8276639758213838907562647069*I,0.2295443930643486886981693915 + 0.4317454209303566451688112302*I,0.1511628681253930204564520741 + 0.6858306416776022350373156792*I]~
0.00267721773828478973177277786025603164971900632637504993400275747436077172935446224324831085976342613891707401197048871451879504721049917583112525321338789160076235797472641557261622892392121888277376357958374966
[0.8472103472004931453469777779 + 0.7191511198276552496063141259*I,0.08455267258454981691163221011 + 0.3692889539935018784552482948*I,0.07427164728442572325723279071 + 0.6660818422279371783244051781*I]~
0.00176857833309343681054353196761543829370263438658866413033662967925344100537147813820100643931001825348991978976058461044647439104699129423766750159695501094799498990411080309754313118900691022644512862605050844
[-1.024477626423439198363914769 + 0.8398352571811265143438651534*I,-0.8687087742611541294538333266 + 1.694594715123966090538514633*I,0.8774388331233463800247544482 + 0.7448617666197442365931704286*I]~
0.00685832787804129714253236003269031360937174328251527181611750865855190488234842863338067181013754759148895080998760783067333015445447170999067183688968929025429439536835358831477047843382816561495323420528448530
[6.087587001348336483467296681 + 3.716428413781644464983123902*I,1.645163358523916601394124164 + 0.9302083206445617159463774073*I,0.5751725592995580559390529948 + 0.2315037703847863843577539131*I]~
0.000657301340495328690727196301079331637024842544043302794303749567105627030996962075554655751841913011858792639905915852205301117447902956652552331552705127245686228703616474761261202306637053921345703349949587334
[-0.8404903518618236483920937920 + 2.554331361088025302204850034*I,-0.001510742499513714528852210266 + 1.710330615373170937535991966*I,0.7993666130751509759197912764 + 0.5297679078823529329968521499*I]~
0.00377321633025113681075289384168619335052642072590754162043551908825512390375524840438765686203523222047202243566654210665878911480236197831048260075331158563452073376770137984688560638866570636737288029882538138
[0.03994376430791642146187682774 + 1.805750417434481365985047208*I,-0.07241499517827309768617418277 + 1.203863878646044366480412851*I,0.7127765399906117676838935713 + 0.5758984538234314963894765535*I]~
0.00379168826114980346596247082272488478930140365942691997383429919728306238761359639568131571653087549077662747135824265799024790872709278764287785672331095422709001058974165464457757846940234128646114496443257700
[0.4108791881303673888328135933 + 2.573021073622371569835411812*I,0.2826700244895791689112953669 + 1.330472718071702492061632499*I,0.7117494261866743808429454966 + 0.5121193140605440326410223827*I]~
0.00293724526382990506185188988095103747433589843229532873842050280862956076046291590094524796111002001525788412481503871848388921844222834423968396739180493517044635772061832207834041717502345872845674877630299958
[0.6417503947643093678045375569 + 1.275789519814989901103843208*I,0.4042028571170904241427729383 + 0.5271215772989808961637659352*I]~
0.00250230204533320076500357804094952080483132890389802202153116611586994016327013164478070287511450803399958488060263526396434874521930762700412674465651692619365468748571537347491444156381163556592776051670681256
[0.8101584645036937107007523944 + 1.186758306238103590348177755*I,0.2822411285175851989537870481 + 0.5667664487592442885080630256*I]~
0.00492540036139848346418877956224086339371938568397092952628082315601590973855514878714273312077993990697265866671132705874676655024468543545951282883964756873203869948691228168716402344180956739095380194259527063
[0.8447577732547496484120096339 + 1.499177404605287163880236339*I,0.2978557060119266798376469844 + 0.3801081936217971744642723409*I]~
0.00221305711759679847860182407478693622606508365906228497007709830707875749849427912053109500277927519704090467134915850210334390401022758746805172671736258774043940816597468358915231249274543838727559224567960990
[1.835342408987957438974583017 + 0.8762273059103808079244892123*I,-0.1765063109019671026593248869 + 0.2853140940868711281634284749*I]~
0.0174171119667817418781581444833367163544473375812275418887038608963221542697825397990092676867784456501052745258572010061069530123746801256026123492380786347449688236494158751151513599185872926605830374693361072
[1.070695986873044921747263895 + 0.7587449567759898209048143289*I,-0.07069598687304492174726389529 + 0.7587449567759898209048143289*I]~
0.00846935877081036745341613028351081508099516940818670682107188597978631031656519606966957206497223054734257232644475398650649607162095715571238545506471248443807770073202161755966611135810066973180723523774537226
[1.176506310901967102659324887 + 0.2853140940868711281634284749*I,-0.8353424089879574389745830170 + 0.8762273059103808079244892123*I]~
0.00241036817513406655771451874639862616289056334672921440527419932388953185647897086801552574345226881211624005277247024542986967478143590344626060210324419544645124631550730098550011126674500693046720252858046623
[0.5000000000000000000000000000 + 0.1339745962155613532362768292*I,0.5000000000000000000000000000 + 1.866025403784438646763723171*I]~
0.00278142955662830435297951789723686937396503152007616865225359196695981605501249980706894161046628244178470173488983129222103299726380450086121930218637384290565690300974608869894282642084105563926477749286673633
[0.7021442939880733201623530156 + 0.3801081936217971744642723409*I,0.1552422267452503515879903661 + 1.499177404605287163880236339*I]~
0.00124496475918904880729758947856679563762782676899150417868600738557202905695577770924909565344356002468264519516519802891921107629073230771676348007099351120214239074561685081834187566630488922942630473679766976
[0.7177588714824148010462129519 + 0.5667664487592442885080630256*I,0.1898415354963062892992476056 + 1.186758306238103590348177755*I]~
0.00200128002975150816037934893692602173845452662986574352664885075508603427295740121279900171107504591394626530428475166191328373854719748904591851762359523004689898129902819408449030802754284681105366087790522729
[0.5957971428829095758572270617 + 0.5271215772989808961637659352*I,0.3582496052356906321954624431 + 1.275789519814989901103843208*I]~
0.00185299731344700003230686160721894906418512129872983000013710786073591377855970336761359240813238257424864425475294494804774537911879359128581206892345582321245309823953873727479616569510791792242724955026419144
[0.8581505868770838663566485281 + 0.6776244501450266338799039154*I,0.6076243255337893517739105094 + 0.5747703828828299855033096173*I]~
0.0207237297485793186767097000039922311562044690082237143763370953449815062220588855297130580570198273181200623822380065344616673399713166816628213500005475075242015045523277840812555140575931945374746975939101856
[0.8451567871393233762535207470 + 0.5882677802364887271873467709*I,0.5822579165918898255983212906 + 0.5244475920183798672011018750*I]~
0.0140240778157523968218321375701240649384259006741784922510011705054500588901409132612119761134213699328405265125092046069808431446829471193645589845514530315823898651394241178770987697661554367099357480455386865
[0.7880120260974590395578953085 + 0.5062280900744191344454218705*I,0.5312228530122274649515250547 + 0.4758585590254565872876410155*I]~
0.00905997378887028760449356840950439495524695768801689513653430008146730154584592635838043284129723927682525907108388407474222525986983669720002605577711617675357009627123763094073235790800621559275979157398617602
[0.7060618555634113353174698813 + 0.4581675874494283267691846996*I,0.4590099740398815760418293513 + 0.4465022946034031632140587970*I]~
0.00665770194977035316612903170152921795123072891628524683825424403028950844939675816428139693681645666629288258696291861996783501308639113186400704515129985529011196582346323374222718546866673809375998195429118666
[0.6217444141248105716315147908 + 0.4405969989656630129200021391*I,0.3782555858751894283684852092 + 0.4405969989656630129200021391*I]~
0.00523981566846033469781676003762470391644748694087827867078414618931938702196269338415649458814726821953640611835021277863459779623490323155063051096207636205056055964118311657320658607921599679805153703138269998
[0.5409900259601184239581706487 + 0.4465022946034031632140587970*I,0.2939381444365886646825301187 + 0.4581675874494283267691846996*I]~
0.00423364301428445867640621081474122871392447566491652924509751932551890078364472322722145853673255292614389714481838743983338830783728051397280869256587426217216165426827395884502839207838893960359852855354264823
[0.4687771469877725350484749453 + 0.4758585590254565872876410155*I,0.2119879739025409604421046915 + 0.5062280900744191344454218705*I]~
0.00358115216480280209119035378343731350851844145838294969467097425234214051758269733321679090024182765038651182226250554473410512778541092533883777198823062356629181921940398027952047940301960371779990825457591341
[0.4177420834081101744016787094 + 0.5244475920183798672011018750*I,0.1548432128606766237464792530 + 0.5882677802364887271873467709*I]~
0.00331414011386256984115163703357822121211386137315840996617009191471705873905352483425352355204549093684655318098523265661650024023974067057091294737032559781074743406119581502618686917311740692629900166483704997
[0.3923756744662106482260894906 + 0.5747703828828299855033096173*I,0.1418494131229161336433514719 + 0.6776244501450266338799039154*I]~
0.00318289073211888390821916505919456175199659067610275761482653922627013222658787586667263588751447083228456278512774336563199687053223783350650905973472080709331670043755827711279168945032540839898316641460538134
[0.7613137581933976220327736614 + 0.5094268041136892478935730138*I,1.087564993017472533291336806 + 0.3035664599766028904238815684*I,1.026584044414157607192962735 + 1.193486425773063782994272865*I]~
0.00126638861027433615427212560240977500467727897229679360715216021017269320092383433548808491128616162934437239759826192012565444681485438332547513268752090836775685616028759496870397303767740448544811603493801731
[0.7634985456437097233831448142 + 0.4598972373021281098559174721*I,0.9957881496968645902388247439 + 0.2303493921367013516421469080*I,1.222139636197758405582245776 + 1.444201602477282527528404467*I]~
0.000512820065242482098723250509066940745113850971714140235351733539911207646112617404871042333906637460493507848675657267347815855467042297526334848506594767857082924317081610135679864139453732218512547207718747268
[0.6963618990700858529703010713 + 0.4086059288863009388354722310*I,0.8494872727524653358695360501 + 0.1912411753436814701991449297*I,1.710397703540372823647534428 + 1.470990402420462095434123132*I]~
0.000470538163555309864422065717892577889709214170654948418243423119660744677669150391240006643104507810954084055241407860599471358298639797812223641121954425190143452243562339431566166383501549153099520333274369656
[0.6911125009068627044127800769 + 0.4960188164164321833307718831*I,0.8568573265266381047941971050 + 0.3959126839423390756828680130*I,1.515564151668777675616501671 + 0.9951118719291684740639310323*I]~
0.000960494200009654302128092101520400367938855046570462766945666997123145203967210771239114115801386556459023095665005082389109477349853561538287237266663519189643218629198846714533368218946258482280470728790395845
[0.5655528245608768956128471372 + 0.4314479184771898885770613486*I,0.6131771700867509419581541263 + 0.1957250209390959238636063335*I,2.258873752937769710937377033 + 1.155852194691729779748404187*I]~
0.00171887715546391710631650974564982707844101596749783501568603951529460295224934201746867551743456125819025769540948160203842624619357753587267410040102216728242383718084576519264934848087196035307226898104261896
[0.6305405713414581165478745809 + 0.6513644641708999281379386626*I,0.4300226486308398875935534902 + 0.5978742532959721960271700949*I,1.802762967307544125734812122 + 0.1946777392194756522987282058*I]~
0.00330058561235774708222013826636123295415026827157125178204915416323140227624938155349129006780964570012041525992069113622329482363137177208969731947254607597896714917102951486783002219418490372042433274191894685
[0.6766273090946269307143353145 + 0.5494382493932086286044075869*I,0.7299149871533568465785265644 + 0.5674550201589807056599426593*I,1.576777043688666004209021895 + 0.6261554221359975389709632576*I]~
0.00193687082688239752925429310094342705134492645251229808054320053530485964302513145482762228955109137080454877463501018502868244328157562318175223625022757332173310973040521296145676986456427224823975475611544742
[0.7151660198082896517198030153 + 0.5984625187731639677050235413*I,0.6174009264609881679456614383 + 0.7855522017173481422481748341*I,1.473056670528389743695983140 + 0.3323357110793763125226086165*I]~
0.00416235032106853600502743688682756904857530963822705748706405564060375011487745516540857343839919788593581711179282428102808770066877997591672851679207553724400562605729232103341369496319178861028767337259657899
[0.7270542182588429637358629147 + 0.5685015205161917078573670184*I,0.7535577122954768858394987062 + 0.8282535365166225264455550617*I,1.356753279513509661475411177 + 0.4057570717054873314858211340*I]~
0.00388006137255273301833276685493630248292666379469936365596135184109127150632307970370701730722365955101328383370605052152367722965806030016358123050467565615355359166509393103934295925808616575687203708239952535
[-0.08756499301747253329133680630 + 0.3035664599766028904238815684*I,0.2458255802069255722162644852 + 1.609630540543599863369183676*I,-0.02658404441415760719296273538 + 1.193486425773063782994272865*I]~
0.000388642423764196763469716352924760372609617635605634123714707654866263299542129045920092587651860885126143407809267879146441273836138627985089319534720738384793087767688108518931722570165759762798209594227758279
[-0.1459173126895821489437964545 + 0.2229125808697092114919555751*I,0.3627789617296395984377956315 + 1.657461817844164197342987776*I,0.1930889402614035238217739817 + 1.289439625898894702787379728*I]~
0.000275437566038019319831217814618512778075773647909704134205823123471508198889571799196457295555222930640421762343996414284747540130251526257237757371932450638055161559412094868326171842928128705040398426112439458
[-0.2606972214090049381846602567 + 0.1442436025329714119236025450*I,0.5306934910797869770059982711 + 1.540252753449953344206266064*I,0.4945700134224361750815752171 + 1.163917621487139057723027485*I]~
0.000398200704864394980423997168054595522450988029288155598099998655925515370216344206397840530663595974583701132033425357468013800315255751368697131558378666766110416483535032666729837235708374645231053423281712962
[-0.4553651800357449494959616901 + 0.09044891921300677360706863614*I,0.5255824289170056216928146917 + 1.313991223732619720264315433*I,0.6193802522190423599041043526 + 0.8792051620221377870080844428*I]~
0.00132967574677657973340074143050649835536311625788659005496268602201572769921287568408123905225882419198745337816690024655527193480101906027772376184497077938310966618807387967129897037849661603415162244438939782
[-0.8027629673075441257348121224 + 0.1946777392194756522987282058*I,0.3411639019140096636847418699 + 1.161541399997251936087917687*I,0.5699773513691601124064465098 + 0.5978742532959721960271700949*I]~
0.00555903319479070723745231550831384750884453763634017108215699503585117072707275924594325564078271494099905143232629644932961608054793683812783178904697120367519470216656185494326420037848744662496658555570548570
[-0.4216071355505140504151464870 + 0.4586716932884257629679558508*I,0.2888433766361065212941627646 + 1.397521771599562431621462767*I,0.2596448127725529777061539135 + 0.7441871792725592375184696131*I]~
0.00122646805150976727505591181501766331600284104888192594613619412029052579785953563547462282119840244278442942915286510832535877747413790588703660130815527971642943056275272329090866668482504714856291072157629968
[-0.8391349764050632723680647507 + 0.6713212052537051139537825136*I,0.1365910128532090993681102195 + 1.257686611179397511792754220*I,0.3654629558216401106224375048 + 0.4522280575236455325798740380*I]~
0.000719473458166290317664591529800948792832922589370382415040336231559920160747203651466455299714181168112822861171395638288511008149892795636490205251820938460147246668282580128799666384717933625651700571584734721
[-0.6200975870793022700919520624 + 0.8250608136618408124598909101*I,0.1243068270175914141026650001 + 1.374301536294502392059789406*I,0.2277610385619521866504696139 + 0.4550080416809907771179326924*I]~
0.000382692699173877388379944589583317906180360811577939145948760427825988472761152310697254461292011582138828978104319172955454716720044262602872085407481053427717707695057014682143995697977912358510443185099140450
[-0.09264704068812597745805906454 + 1.292165279449992354532220859*I,0.3964131817794135087784202053 + 0.3466591977309721694311284138*I,1.041372072435128717592125482 + 1.031589165562689261913153929*I]~
0.000136114694378934278162353149223887658659660912450058511871589375546472931258103351937329939979644724961271240106827509198721015017324903163163825145496472772325626226245384678214338797435671933750176642844073681
[-0.2394055228046166882034454865 + 1.344020655894036939594594115*I,0.4122336703059763082522902420 + 0.3434611724864883831018280851*I,1.044253269812951066339582255 + 0.8793415925021112717958264632*I]~
0.000182091914847511563662245262013123635514876920350172583212467813313355536288434300183387315281905283898693177587083139023850692019810192447728802646484656326130486002645650219408393154385394362932141069601665104
[-0.4483837755036857204158887799 + 1.493782029292776921287375665*I,0.4307454412568308785588596921 + 0.3218969542280572241147556674*I,0.9582328508407174072971958593 + 0.7096025666697464022461758490*I]~
0.000261068216400362141522829037382090565545023879049252648443732524958436662117839284128720801390535687651196526162173046255452291675402618909408253995162970327539415603768692791903331691257353677365665785445723363
[-0.6299605249474365823836053036 + 1.857544572512601316618159116*I,0.4236610509315363197594581233 + 0.2836060010268812228234065827*I,0.7937005259840997373758528196 + 0.6083087004577227133253926946*I]~
0.000382110795773112455359010717315811280796632742913662689320995102340915930375837783812696164687812042098182250346782827659344233833962824042775210200610767822744439214464611969345488725692663571997883339142883900
[-0.5607424975650798286364517526 + 2.426309577766688814397843185*I,0.3896288102648564577729403562 + 0.2625486044180764093558281843*I,0.6249520294873685125620416959 + 0.5830445985781917998514950986*I]~
0.000600775230229556784272994035634454790565867160804423388022077573998007178674283636908862020700475050405502444368590769534935334373181440922793013739225376112965829435901176369636999936566292519593301290821289750
[0.E-67 + 2.948668208484322720178231731*I,0.3512071919596576340476878090 + 0.2691725449816133935788886772*I,0.4662205239107734273913577876 + 0.6083087004577227133253926946*I]~
0.000809727870861887829475378759443880430842123676725374243010219111524106748671361397597358366187186480532975680112512441521978491373010545617968452541446261634781920950701908347417611858753072322073095238704651138
[0.8346773093017139160134063410 + 2.808748215035402975759742726*I,0.3305236372992813757484306975 + 0.2993485032521540283547623904*I,0.3308769883303357902974808155 + 0.6900960554262035470562911918*I]~
0.000393481423239039997532641286242068346684841753586623552793880995397090106381426192518430924007562054257326520055513092095685102752258144964917296646938961020494601978109565491353348400922530229232322562454044141
[1.114172524476140823216119629 + 2.268683193743439098962169072*I,0.3371085496550469427552093673 + 0.3251904269544358255589041344*I,0.2583999960644289868541011352 + 0.8041966131029037914113597434*I]~
0.000253227552183810263047261309418681896994196940164169824120718138640958342626986703238487587439701751938411390726338088294203686770442197272006396983025744887068633960909174346843265630400461352599698014138702217
[1.077629315777568327419545010 + 1.935642968133923207195150958*I,0.3490986896117327119037186420 + 0.3349133877444208118876311807*I,0.2368633907294186441725688615 + 0.9024859751192995864512638782*I]~
0.000206005450524104205547709284023132545853994109894062733894849402063666311331460613839220098617093654348001054779153769574068974156368159707712844684009082015550974004980684167358781805430549120017233085738127493
[0.06781784384669982275800098158 + 2.186499625359137042341449624*I,0.3751492286552502321417558898 + 0.2970734090990249710406030262*I,0.5695454872604016769075348366 + 0.7669364752692405840860266975*I]~
0.000180398051741536236409737487898023377403639684051129849262327529378038457701907865802410369302740113371297944895521332407515910620507410718129535134598521922375335199405400483816101081941272034931893724760121528
[0.6206463890950949986953515964 + 2.195119794120059909880917919*I,0.3553027397450268037583981418 + 0.3128293157637639096365523471*I,0.3997525573055912919434897098 + 0.8352867324288754125302842037*I]~
0.000333397561196733578070402222625087438289894830729727421169971826701730379087541602131460546500674719383719531478289963689947466040859827698599562013815586428965278800611314181077965663106088760749614522936853548
[1.969247072E-67 + 2.948668208484322720178231731*I,0.3512071919596576340476878090 + 0.2691725449816133935788886772*I,0.4662205239107734273913577876 + 0.6083087004577227133253926946*I]~
0.000273704963285452500901524688405304509636600940782396312119382554123792096279169459340484818406128478347950580805844494325946741301219350213763276375977540341711054687405609317366048904701024021180179189863140432
[4.136256049852682904605897259 + 5.069609404420534606028221368*I,0.2044900891938517935609820634 + 0.2823750566890958403759192760*I,0.1125586100728338213380814514 + 0.4236813656357606594512072096*I]~
0.000166492923688493074765565535109182090519452261980329227196060546427775947502722025615233815257988965266923148628674795950841247957630803216002286827355658485600596090223900154361887884108909460065696471592770167
[1.487114458641998152401903094 + 1.785688954169848258318706432*I,0.3403936959445472947392097599 + 0.3556955067091784437905654947*I,0.09852045671253433675264645120 + 0.8684883178847986300910196247*I]~
0.00119230120477941232476418758827023220874486697330072546112006829461002331281059475943736070412914203475669342068381753316042463211848312186006201883176252339796382448968376205602320011423482165308563041399070542
[2.224744871391589049098642037 + 0.7071067811865475244008443621*I,0.3333333333333333333333333333 + 0.4714045207910316829338962414*I,-0.2247448713915890490986420374 + 0.7071067811865475244008443621*I]~
0.00117601219265062213884865821597261037723902576416064211193007709336203299432377736569130059972768170345363265600196229631297978326842302749599059947387693140682430030584156704391371419753914170398477797434379589
[0.7546426874695094781080940800 + 0.2272101980040862496310408414*I,0.4832812981676517013525775818 + 0.1512282102902755509414284133*I,-2.074091147205185789290770799 + 1.405960042911151406487805891*I]~
0.000107762567078394755106078292602494160119524242163764768414471181984977710300413786977561897331624025249874082239050169926181429881680707950428340661707060886679053797743864040671259294170227725073118646391414246
[1.377608884920692274558445426 + 0.7480591088283243750431029821*I,0.4273044834945897182745560804 + 0.3935123299543870220359880010*I,-0.3548942345532352376364370179 + 1.039226693480588085225817813*I]~
0.000356637534397992808329011876050750428754781352097961748876896217142919840548099320755697167746143477848350381810801324639772408741988150007826010014322293259800484858653599178919428310811811748093762300365221900
[1.161962750785157871322012540 + 1.191417730632191757828596136*I,0.3832938518533038802027590317 + 0.3564888217010763738670472948*I,-0.02720614876614167697219876060 + 1.147605900736012630883604710*I]~
0.000281674847874844346816299228997557873473369739141866805009422592273480766696195437783676208494795191042716841477168318719101724308866753755594777914772429920808379700279645193863812629860765218109234550010944746
[1.044253269812951066339582255 + 0.8793415925021112717958264632*I,0.4122336703059763082522902420 + 0.3434611724864883831018280851*I,-0.2394055228046166882034454865 + 1.344020655894036939594594115*I]~
0.000153357856140453186627830044486585530809630282619281366119150113990478694657333205902209475606207354072840784894240619305102830631315869420241151209621332673598594787531021744051321656134479688790143423112654119
[0.2144904754090877899851952369 + 0.5304079581979132505512174396*I,0.2814066317792470393616990750 + 1.433977777516099261366201352*I,1.336126743727743620598187839 + 0.9590939109458655406777894201*I]~
0.000325233865100883363865430399651041636344749038399940317029809325821577478470183094510478358140825348307017251223354518554134625921020504186557702045529567063313120994688935737289529878021557827188423874093896372
[0.08573989090823000669678871032 + 0.4792772637353836918167570564*I,-0.07075223784273863501493019475 + 2.208849011157006637730760755*I,1.343507871249031358288281095 + 0.8635463436371842991502805274*I]~
0.000152443797934137484730908362658584861701448962390117229909962808489740820417094257791865597599605506483447892575280106010483473920951518977732825099312831787950764430121509954915808836500149440707509744226397015
[0.1374521773670062882805466102 + 0.6426559581100963298234238537*I,0.7475125596884471201184202960 + 1.677661750286856103689294738*I,1.280397658021827260538599518 + 0.9413333585249011015913144287*I]~
0.000243228895952703918632729148232844731545351581841511157137767382525313211283260230183265479927968509881743245429746394957555507186491067165038345297600600818537613463710737451596671582438059074862291759655586766
[-0.4695502934376969801824470552 + 0.5916897654455581153354191189*I,3.318226622672617252582898732 + 1.454280513636983856736041160*I,1.018845662162025677225262317 + 0.8752218745729723301015308509*I]~
0.000480105651740270287456070275467249467435185814349619521445700426263553198440940162255032741792615511454873477093734921888045787390741791977116941611167187903940164319891539462973274125901311726325347165259587632
[1.712608065352166770324361507 + 0.5638770081299236503201669657*I,1.022849422412455824659650709 + 0.4059231796150523900819693231*I,1.611665822085991769410887879 + 0.9303176806253457864015473674*I]~
0.00103415422547385437613558413531980926398856277174441910789660072184661252541449475290292297206439797724732549185175714581984470249720266232244056113124900730150163867901088933018790588388676661333089399500986533
[-0.4073165079628271581686561304 + 1.873843174534010732216965586*I,1.667364589438515965531208842 + 0.4734979182609192372666696699*I,1.114070631164587299757637070 + 1.216746003974350629176394552*I]~
0.00589848547743115305381012389900081969376374675350204824491034390817756808226999756775864987822904167651817045675346565433076636889407896151892155351355193800438245236508419975838875097491632942570142830450052516
[0.08204673653387723332796382405 + 1.047953842311537354781474901*I,1.431439745415077718725388869 + 1.120566881479197437194663676*I,1.211691624510690503863310490 + 1.029048391557522693028572955*I]~
0.00250808472872930275064001142172124142685207827495874185751628976367921921978966405504464459372563287575073324586012698593277585906321396536819983718283353640251628803297031984305150291247942305083551015036584759
[0.8143959032227063393172516710 + 1.337851483516968390886817997*I,1.169980457492965882770571765 + 0.6246178799477918001300799579*I,1.352332855759200988989141395 + 1.099109437107020673879539299*I]~
0.00129105728689374243000286053039681859587280872712518134862166859235998643840376102633239836434197166362497436194355651265247277526662342541562503190306534401637997174077827517772097587999147887900296418095865714
[0.3097842063131662835348251756 + 2.171446880634205200798987452*I,0.1430096300936672568944026663 + 1.237898941311029207318121367*I,0.7076711303121017462101014543 + 0.5402609866915235760716724400*I]~
0.000537993293747389235772216206423527186148079447909193195686312563676074449688416670913388106291344322985626999143255786500483386709743304976366626314751528680692316783587375887351775418560969280552787274291671187
[0.4108791881303673888328135933 + 2.573021073622371569835411812*I,0.2826700244895791689112953669 + 1.330472718071702492061632499*I,0.7117494261866743808429454966 + 0.5121193140605440326410223827*I]~
0.000469067204620111820856542212223359278084053225081795843950218670958966285564145855306989482309021279452922860193310172077086218637132771163695526519287459269988439136846529164172762924179091169333430606477915089
[0.9743167804427188961058996292 + 3.028994107768309218084066284*I,0.5317743225362542476068232819 + 1.328357193348736130209586951*I,0.6897893428847270485922428498 + 0.4722788048606289017254431895*I]~
0.000378592181298198714629733923442699491617875413679604752865947494362644435994549207594173628928514071670439056051255672039356890912700336989793240280079598927058606584938239661457076917872917423072569143250489644
[1.894260986402981245811882290 + 2.776961074558717824163397012*I,0.7300245291357639424251694946 + 1.120152827026758118095499444*I,0.6316249973141448551625840007 + 0.4577126906757782806582191105*I]~
0.000466885991057886656258029643631197663018791912501448625674597903634938522410131529373194937116018066546465408058328442233503650718449902752699616804039566290193126993020326588609587139282316027837492916680971003
[2.192356372915318128326820121 + 1.997541243869551483528609840*I,0.7352493124019714018786617046 + 0.8802545298400835833478553218*I,0.5785403247224233404050897937 + 0.4930155972724820479083828041*I]~
0.000493291806285773976331462261896288448885840584370291422247782195310726805605869897087015808813239656074004569340976505206932099982766168158426693981125882651086450261182325514321769921127921563890200176727133566
[1.981101641354705100803091952 + 1.467083310397078796768422567*I,0.6487783547217918485712894308 + 0.7301671233840703229993219641*I,0.5686624996170601221173269403 + 0.5504200885397630782757148998*I]~
0.000575360236295224571535028595892937177554499865540788435569561152724404610126359580567557298061235001109081652329072136310267086377209769844178062842267330446294717950908424548319284311667380413604483767917823573
[1.705635429218163398800521721 + 1.249397023501188760227919380*I,0.5518119098751910673964540865 + 0.6550817899214764831100881170*I,0.5938677888058988885513030277 + 0.5877483727638594616013132664*I]~
0.000640657805743128389729958485969834749510007268413642037749177823028844589640838367354397573198565814922644281872619158142288776280950908824615438682048403326863053847764353446030823573985854878841664322137253727
[1.501410954036372304109692716 + 1.178255006492364277250986718*I,0.4694116734937361150694763496 + 0.6241162999438270595217750456*I,0.6225535890201791371301492698 + 0.5975289577132930860033959585*I]~
0.000640728662294735640574985652079099210482853308303204573751475702392946039304895014927640322325628698343074882553768359662957841462986669494017109717521609054711389987943526890693941799465277101856802591300522608
[1.550767232424918303960734257 + 1.713383162213822267378350763*I,0.5115392905362887068829868756 + 0.8349022395264977935963679190*I,0.08418332983367155944688748312 + 0.8006978173104216053579747605*I]~
0.000844769344565391755227972317738919317675911026462461547777465505986176704862938294954375269529084733432323760095611132412903800875950223446741225476556230770189153806998438851239010263969794471293328114029104116
[1.981101641354705100803091952 + 1.467083310397078796768422567*I,0.6487783547217918485712894308 + 0.7301671233840703229993219641*I,0.09208557021019432376147735346 + 0.8787889849743155137592081035*I]~
0.00129846011738401637729845832589580054161224880281224305569410720354092304255725130258800066263945282404782954803171694980330480948249517820383268418802922949233270678325904710016869657573602478418888859168212611
[2.033064719655046718428364470 + 0.5505093904884122717692907706*I,0.7248774571683475444790975082 + 0.4520273974856384615066082221*I,0.3319434637958262108667695995 + 0.9964156158551112398429152724*I]~
0.000794480070730697041540027474170647687406069880195080778650243223909631700859163072961037933292025025930409755396644863238425528673218224226915622602282060590627237035172394317478143502427747281388570500044207532
[1.406717135212167662971969997 + 0.9290401855437375593445067424*I,0.4346101398679393853250052018 + 0.5041792904382412370095731163*I,0.2103587425168000503096647690 + 0.7657702443802122668459238653*I]~
0.00116936598947195376592453208169704094388976797650928089872316921100224164155568267600693330447130743705147585428744630679970626499477878622528867090246891138239019932312405283422192383772233364326766893652124146
[1.239557480924412565408214790 + 0.4673060215009189661484874201*I,0.4214296501397544835176789203 + 0.1748260756203806338530200851*I,0.3376410213776269870195455728 + 0.5622795120623012438991821449*I]~
0.00203686515330471214870277063948294227402214737100539290907087846258544393817209396459992133219129960613133174383545870201215023253091843726735030868428267782000740606463064341532794954985280120633727908170824702
[0.5394086088849545338108077892 + 0.2604275996135008766320778585*I,-0.1281657157518094367626705904 + 0.09362369775031857378958794056*I,-0.4962185805035837732182908089 + 0.6022196940830637210632131747*I]~
0.000446671185293237755744080163636071930211547629834606081876683642580309369859514019989622521220184656457510115623964415505399595943508651648350101727870087836838612613992486210189376942586125574079469778017826888
[1.000516452005641182963061282 + 0.5846818216230198599543517936*I,0.1856827942638129155797529193 + 0.2577005547041961044943749718*I,0.1307840807989206014596636546 + 0.5760594594284121424224250441*I]~
0.00407201079807052890684256150197706282707939663860987772053761207204466194423799796184491259221135427969782666601179940524785891201270259800600635908225707036762447125033087240988681763779915040415663256899930526
[1.049785763890302591056623082 + 0.8276639758213838907562647069*I,0.2295443930643486886981693915 + 0.4317454209303566451688112302*I,0.1511628681253930204564520741 + 0.6858306416776022350373156792*I]~
0.00267721773828478973177277786025603164971900632637504993400275747436077172935446224324831085976342613891707401197048871451879504721049917583112525321338789160076235797472641557261622892392121888277376357958374966
[0.8472103472004931453469777779 + 0.7191511198276552496063141259*I,0.08455267258454981691163221011 + 0.3692889539935018784552482948*I,0.07427164728442572325723279071 + 0.6660818422279371783244051781*I]~
0.00176857833309343681054353196761543829370263438658866413033662967925344100537147813820100643931001825348991978976058461044647439104699129423766750159695501094799498990411080309754313118900691022644512862605050844
[0.4664430526952343100768538968 + 0.8708380733621650472504662307*I,-0.1700409825608941271934125763 + 0.5289809183516504318519760092*I,0.6188631357353469586802559408 + 0.5410715682945363917241751215*I]~
0.00374724683782264875347248413250255111562930847706552566713135253459917815262608923134526248717070927632292446113047620452174114467672985711888084545049008311583889860888005472576207838882021244226039249220130870
[0.3199797336972015137994687702 + 0.7653283098541479472806699243*I,-0.3149711297404914828254282590 + 0.4709898222788983699965246585*I,0.5686624996170601221173269403 + 0.5504200885397630782757148998*I]~
0.00503682625077771100874824412330460818840824560583415695078431418051241398167719232225060145762288656242640926027635697062022668834220798268571903369894479399576664470057702769991950236273218466196731915244450452
[0.006712522987624194991220023809 + 0.6194055957305136101316563798*I,-0.7539059380133027675618709633 + 0.4017485937956360818689339854*I,0.4642042178429136453849815812 + 0.6923670476043719360269242591*I]~
0.0114720692531414847535954584813545424370121341320246033977014069944480982654359533683421882689782329112682529405865695910554938256578518212924351346169532955964824331357690747024021032700368031668291776155032154
[0.01912191590891813345288183979 + 1.137889733989486746531672096*I,-0.3954336363190544929626450562 + 0.9032659483708386177384486402*I,0.6526298540529003580021974359 + 0.6329007230711276965722955983*I]~
0.00467253881074712142488182917933840354631097450066974416611546775005285489306342295982664957030956497039877511026991789224012998715035735668951883182042359014967807659961389918994705015623546889614024367446581707
[-1.024477626423439198363914769 + 0.8398352571811265143438651534*I,-0.8687087742611541294538333266 + 1.694594715123966090538514633*I,0.8774388331233463800247544482 + 0.7448617666197442365931704286*I]~
0.00685832787804129714253236003269031360937174328251527181611750865855190488234842863338067181013754759148895080998760783067333015445447170999067183688968929025429439536835358831477047843382816561495323420528448530
[6.087587001348336483467296681 + 3.716428413781644464983123902*I,1.645163358523916601394124164 + 0.9302083206445617159463774073*I,0.5751725592995580559390529948 + 0.2315037703847863843577539131*I]~
0.000657301340495328690727196301079331637024842544043302794303749567105627030996962075554655751841913011858792639905915852205301117447902956652552331552705127245686228703616474761261202306637053921345703349949587334
[-0.8404903518618236483920937920 + 2.554331361088025302204850034*I,-0.001510742499513714528852210266 + 1.710330615373170937535991966*I,0.7993666130751509759197912764 + 0.5297679078823529329968521499*I]~
0.00377321633025113681075289384168619335052642072590754162043551908825512390375524840438765686203523222047202243566654210665878911480236197831048260075331158563452073376770137984688560638866570636737288029882538138
[0.03994376430791642146187682774 + 1.805750417434481365985047208*I,-0.07241499517827309768617418277 + 1.203863878646044366480412851*I,0.7127765399906117676838935713 + 0.5758984538234314963894765535*I]~
0.00379168826114980346596247082272488478930140365942691997383429919728306238761359639568131571653087549077662747135824265799024790872709278764287785672331095422709001058974165464457757846940234128646114496443257700
[0.4108791881303673888328135933 + 2.573021073622371569835411812*I,0.2826700244895791689112953669 + 1.330472718071702492061632499*I,0.7117494261866743808429454966 + 0.5121193140605440326410223827*I]~
0.00293724526382990506185188988095103747433589843229532873842050280862956076046291590094524796111002001525788412481503871848388921844222834423968396739180493517044635772061832207834041717502345872845674877630299958


==> anc/three_torsion/rigorous_volume/volumes.output <==
Manifold 1:Okay.
Manifold 2:Okay.
Manifold 3:Okay.
Manifold 4:Okay.
Manifold 5:Okay.
Manifold 6:Okay.
Manifold 7:Okay.
Manifold 8:Okay.
Manifold 9:Okay.
Manifold 10:Okay.
Manifold 11:Okay.
Manifold 12:Okay.
Manifold 13:Okay.
Manifold 14:Okay.
Manifold 15:Okay.
Manifold 16:Okay.
Manifold 17:Okay.
Manifold 18:Okay.
Manifold 19:Okay.
Manifold 20:Okay.
Manifold 21:Okay.
Manifold 22:Okay.
Manifold 23:Okay.
Manifold 24:Okay.
Manifold 25:Okay.
Manifold 26:Okay.
Manifold 27:Okay.
Manifold 28:Okay.
Manifold 29:Okay.
Manifold 30:Okay.
Manifold 31:Okay.
Manifold 32:Okay.
Manifold 33:Okay.
Manifold 34:Okay.
Manifold 35:Okay.
Manifold 36:Okay.
Manifold 37:Okay.
Manifold 38:Okay.
Manifold 39:Okay.
Manifold 40:Okay.
Manifold 41:Okay.
Manifold 42:Okay.
Manifold 43:Okay.
Manifold 44:Okay.
Manifold 45:Okay.
Manifold 46:Okay.
Manifold 47:Okay.
Manifold 48:Okay.
Manifold 49:Okay.
Manifold 50:Okay.
Manifold 51:Okay.
Manifold 52:Okay.
Manifold 53:Okay.
Manifold 54:Okay.
Manifold 55:Okay.
Manifold 56:Okay.
Manifold 57:Okay.
Manifold 58:Okay.
Manifold 59:Okay.
Manifold 60:Okay.
Manifold 61:Okay.
Manifold 62:Okay.
Manifold 63:Okay.
Manifold 64:Okay.
Manifold 65:Okay.
Manifold 66:Okay.
Manifold 67:Okay.
Manifold 68:Okay.
Manifold 69:Okay.
Manifold 70:Okay.
Manifold 71:Okay.
Manifold 72:Okay.
Manifold 73:Okay.
Manifold 74:Okay.
Manifold 75:Okay.
Manifold 76:Okay.
Manifold 77:Okay.
Manifold 78:Okay.
Manifold 79:Okay.
Manifold 80:Okay.
Manifold 81:Okay.
Manifold 82:Okay.
Manifold 83:Okay.
Manifold 84:Okay.
Manifold 85:Okay.
Manifold 86:Okay.
Manifold 87:Okay.
Manifold 88:Okay.
Manifold 89:Okay.
Manifold 90:Okay.
Manifold 91:Okay.
Manifold 92:Okay.
Manifold 93:Okay.
Manifold 94:Okay.
Manifold 95:Okay.
Manifold 96:Okay.
Manifold 97:Okay.
Manifold 98:Okay.
Manifold 99:Okay.
Manifold 100:Okay.
Manifold 101:Okay.
Manifold 102:Okay.
Manifold 103:Okay.
Manifold 104:Okay.
Manifold 105:Okay.
Manifold 106:Okay.
Manifold 107:Okay.
Manifold 108:Okay.
Manifold 109:Okay.
Manifold 110:Okay.
Manifold 111:Okay.
Manifold 112:Okay.
Manifold 113:Okay.
Manifold 114:Okay.
Manifold 115:Okay.
Manifold 116:Okay.
Manifold 117:Okay.
Manifold 118:Okay.
Manifold 119:Okay.
Manifold 120:Okay.
Manifold 121:Okay.
Manifold 122:Okay.
Manifold 123:Okay.
Manifold 124:Okay.
Manifold 125:Okay.
Manifold 126:Okay.
Manifold 127:Okay.
Manifold 128:Okay.
Manifold 129:Okay.
Manifold 130:Okay.
Manifold 131:Okay.
Manifold 132:Okay.
Manifold 133:Okay.
Manifold 134:Okay.
Manifold 135:Okay.
Manifold 136:Okay.
Manifold 137:Okay.
Manifold 138:Okay.
Manifold 139:Okay.


==> anc/three_torsion/smallcalculator.py <==

#run in snappy
import math
import snappy

def gcd(a,b):
        while b != 0:
            rem = a % b
            a = b
            b = rem
        return a

#here's a dictionary that converts snappea notation into snap notation
moms = ['m003','m004','m006','m007','m009','m010','m011','m015','m016','m017']
snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}

#length_bound Calculates upper bound for the length of a slope s such that
#filling cusped manifold 'manifold' along s results in volume less than 'bound' using
#Futer-Kalfagianni-Purcell
def length_bound(manifold, bound): 
    return 2*math.pi / math.sqrt(1 - (bound/manifold.volume())**(2.0/3.0))

#length of p,q curve in manifold
def length( p, q , manifold):
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    x = r.real
    y = r.imag
    u = s.real
    v = s.imag
    return math.sqrt((p*x+q*u)**2 + (p*y+q*v)**2)
	 
#small_filling_params Finds filling parameters (p,q) such that filling cusped manifold 'manifold' along
#(p,q) curve gives orbifold of volume less than 'bound' with singular locus a
#knot labeled 'order'
def small_filling_params_of_order(manifold, bound, order):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(-int(math.ceil(a)),int(math.ceil(a))):
        for q in range(-int(math.ceil(b)),int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q)==order:
                params.append((p,q))
    return params

def small_filling_params(manifold, bound):
    params = []
    C = manifold.cusp_neighborhood()
    r = C.translations()[0]
    s = C.translations()[1]
    t = length_bound(manifold, bound)
    a = t/math.sqrt((r.real)**2 + (r.imag)**2)
    b = t/math.sqrt((s.real)**2 + (s.imag)**2)
    for p in range(-int(math.ceil(a)),int(math.ceil(a))):
        for q in range(-int(math.ceil(b)),int(math.ceil(b))):
            if length( p, q, manifold) < t and gcd(p,q) != 1:
                params.append((p,q))
    return params


	
	

#small_volumes returns a list of volumes of hyperbolic results along with the corresponding surgery
#parameters where the volume is the volume of 'manifold' filled along the
#parameter where the parameters are taken over all possible parameters coming
#from small_filling_params(manifold, bound, order)

def small_volumes_of_order(manifold, bound, order):
    params = small_filling_params_of_order(manifold, bound, order)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        small_volumes.append([param, mfld.volume(), mfld.solution_type()])
    return small_volumes

def small_shapes_of_order(manifold, bound, order):
    params = small_filling_params_of_order(manifold, bound, order)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        small_volumes.append([param, mfld.volume(), mfld.tetrahedra_shapes()])
    return small_volumes

def small_volumes(manifold, bound):
    params = small_filling_params(manifold, bound)
    small_volumes = []
    for param in params:
        mfld = manifold.copy()
        mfld.dehn_fill(param)
        if mfld.volume() < bound:
            small_volumes.append([mfld, mfld.volume(), gcd(param[0],param[1]), mfld.solution_type()])
    return small_volumes
			
#generate list:
def list_small_fillings(bound, listofmanifolds):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append(small_volumes(m, bound))
    return data

def list_small_fillings_of_order(bound, listofmanifolds, order):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append([m,small_volumes_of_order(m, bound, order)])
    return data

def list_small_fillings_with_shapes_of_order(bound, listofmanifolds, order):
    mflds=[]
    data=[]
    for m in listofmanifolds:
        mflds.append(snappy.Manifold(m))
    for m in mflds:
        data.append([m,small_shapes_of_order(m, bound, order)])
    return data

def look_for_pos_orient(manifold, p,q):
    i = 0
    while i < 100:
        M = snappy.Manifold(manifold)
        M.randomize()
        M.dehn_fill((p,q))
        if M.solution_type() == 'all tetrahedra positively oriented':
            return M
        i += 1

def generate_snap_files(bound, listofmanifolds, order):
	snapnot = {'m003':'5 3','m004':'5 4','m006':'5 6','m007':'5 7','m009':'5 9','m010':'5 10','m011':'5 11','m015':'5 15','m016':'5 16','m017':'5 17'}
	for m in listofmanifolds:
		mfile = open(m+'.snap',"w")
		mfile.write('r c ' + snapnot[m]+'\n')
		mfile.close()
		manif = snappy.Manifold(m)
		params = small_filling_params_of_order(manif, bound, order)
		mfile = open(m+'.snap', "a")
		for p in params:
			mfile.write('sur '+str(p[0])+' '+str(p[1])+' clear sur\n')
		mfile.close()





==> anc/three_torsion/snap.results <==
pari initialized
r c 5 3
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.176506310901967102659324887+0.2853140940868711281634284749*I,-0.8353424089879574389745830170+0.8762273059103808079244892123*I]~
[0,6,3,3,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 3 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.1339745962155613532362768292*I,0.5000000000000000000000000000+1.866025403784438646763723171*I]~
[0,6,6,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7021442939880733201623530156+0.3801081936217971744642723409*I,0.1552422267452503515879903661+1.499177404605287163880236339*I]~
[0,12,9,3,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7177588714824148010462129519+0.5667664487592442885080630256*I,0.1898415354963062892992476056+1.186758306238103590348177755*I]~
[0,18,12,6,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5957971428829095758572270617+0.5271215772989808961637659352*I,0.3582496052356906321954624431+1.275789519814989901103843208*I]~
[0,18,15,3,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6217444141248105716315147908+0.4405969989656630129200021391*I,0.3782555858751894283684852092+0.4405969989656630129200021391*I]~
[0,-6,0,12,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5409900259601184239581706487+0.4465022946034031632140587970*I,0.2939381444365886646825301187+0.4581675874494283267691846996*I]~
[3,-6,0,15,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4687771469877725350484749453+0.4758585590254565872876410155*I,0.2119879739025409604421046915+0.5062280900744191344454218705*I]~
[6,-6,0,18,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4177420834081101744016787094+0.5244475920183798672011018750*I,0.1548432128606766237464792530+0.5882677802364887271873467709*I]~
[9,-6,0,21,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 12 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.3923756744662106482260894906+0.5747703828828299855033096173*I,0.1418494131229161336433514719+0.6776244501450266338799039154*I]~
[12,-6,0,24,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 6
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5655528245608768956128471372+0.4314479184771898885770613486*I,0.6131771700867509419581541263+0.1957250209390959238636063335*I,2.258873752937769710937377033+1.155852194691729779748404187*I]~
[0,0,6,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6305405713414581165478745809+0.6513644641708999281379386626*I,0.4300226486308398875935534902+0.5978742532959721960271700949*I,1.802762967307544125734812122+0.1946777392194756522987282058*I]~
[0,3,3,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6766273090946269307143353145+0.5494382493932086286044075869*I,0.7299149871533568465785265644+0.5674550201589807056599426593*I,1.576777043688666004209021895+0.6261554221359975389709632576*I]~
[0,3,9,6,6,-6,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7151660198082896517198030153+0.5984625187731639677050235413*I,0.6174009264609881679456614383+0.7855522017173481422481748341*I,1.473056670528389743695983140+0.3323357110793763125226086165*I]~
[0,6,0,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7270542182588429637358629147+0.5685015205161917078573670184*I,0.7535577122954768858394987062+0.8282535365166225264455550617*I,1.356753279513509661475411177+0.4057570717054873314858211340*I]~
[0,9,-3,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 7
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.4553651800357449494959616901+0.09044891921300677360706863614*I,0.5255824289170056216928146917+1.313991223732619720264315433*I,0.6193802522190423599041043526+0.8792051620221377870080844428*I]~
[3,3,0,3,0,-3,-5;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.8027629673075441257348121224+0.1946777392194756522987282058*I,0.3411639019140096636847418699+1.161541399997251936087917687*I,0.5699773513691601124064465098+0.5978742532959721960271700949*I]~
[3,0,-3,0,0,0,-2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.4216071355505140504151464870+0.4586716932884257629679558508*I,0.2888433766361065212941627646+1.397521771599562431621462767*I,0.2596448127725529777061539135+0.7441871792725592375184696131*I]~
[6,3,-3,3,0,-3,-5;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.8391349764050632723680647507+0.6713212052537051139537825136*I,0.1365910128532090993681102195+1.257686611179397511792754220*I,0.3654629558216401106224375048+0.4522280575236455325798740380*I]~
[3,-3,-6,-3,0,3,1;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.6200975870793022700919520624+0.8250608136618408124598909101*I,0.1243068270175914141026650001+1.374301536294502392059789406*I,0.2277610385619521866504696139+0.4550080416809907771179326924*I]~
[3,-6,-9,-6,0,6,4;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 9
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.5607424975650798286364517526+2.426309577766688814397843185*I,0.3896288102648564577729403562+0.2625486044180764093558281843*I,0.6249520294873685125620416959+0.5830445985781917998514950986*I]~
[9,6,-3,-3,-3,6,-5;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.E-67+2.948668208484322720178231731*I,0.3512071919596576340476878090+0.2691725449816133935788886772*I,0.4662205239107734273913577876+0.6083087004577227133253926946*I]~
[6,0,-6,-6,0,6,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8346773093017139160134063410+2.808748215035402975759742726*I,0.3305236372992813757484306975+0.2993485032521540283547623904*I,0.3308769883303357902974808155+0.6900960554262035470562911918*I]~
[3,-6,-9,-9,3,6,1;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.114172524476140823216119629+2.268683193743439098962169072*I,0.3371085496550469427552093673+0.3251904269544358255589041344*I,0.2583999960644289868541011352+0.8041966131029037914113597434*I]~
[0,-12,-12,-12,6,6,4;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 12 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.077629315777568327419545010+1.935642968133923207195150958*I,0.3490986896117327119037186420+0.3349133877444208118876311807*I,0.2368633907294186441725688615+0.9024859751192995864512638782*I]~
[-3,-18,-15,-15,9,6,7;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[2.224744871391589049098642037+0.7071067811865475244008443621*I,0.3333333333333333333333333333+0.4714045207910316829338962414*I,-0.2247448713915890490986420374+0.7071067811865475244008443621*I]~
[-6,0,-6,0,-6,6,4;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 3 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7546426874695094781080940800+0.2272101980040862496310408414*I,0.4832812981676517013525775818+0.1512282102902755509414284133*I,-2.074091147205185789290770799+1.405960042911151406487805891*I]~
[-9,3,-3,6,-9,3,4;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.377608884920692274558445426+0.7480591088283243750431029821*I,0.4273044834945897182745560804+0.3935123299543870220359880010*I,-0.3548942345532352376364370179+1.039226693480588085225817813*I]~
[-15,3,-9,6,-15,9,10;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.161962750785157871322012540+1.191417730632191757828596136*I,0.3832938518533038802027590317+0.3564888217010763738670472948*I,-0.02720614876614167697219876060+1.147605900736012630883604710*I]~
[-21,3,-15,6,-21,15,16;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.044253269812951066339582255+0.8793415925021112717958264632*I,0.4122336703059763082522902420+0.3434611724864883831018280851*I,-0.2394055228046166882034454865+1.344020655894036939594594115*I]~
[-24,6,-12,12,-24,12,16;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 11
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.4695502934376969801824470552+0.5916897654455581153354191189*I,3.318226622672617252582898732+1.454280513636983856736041160*I,1.018845662162025677225262317+0.8752218745729723301015308509*I]~
[6,3,0,-3,0,6,-2;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 3 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.712608065352166770324361507+0.5638770081299236503201669657*I,1.022849422412455824659650709+0.4059231796150523900819693231*I,1.611665822085991769410887879+0.9303176806253457864015473674*I]~
[-3,-3,0,0,-3,-6,-5;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.4073165079628271581686561304+1.873843174534010732216965586*I,1.667364589438515965531208842+0.4734979182609192372666696699*I,1.114070631164587299757637070+1.216746003974350629176394552*I]~
[3,0,0,-3,-3,0,-5;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.08204673653387723332796382405+1.047953842311537354781474901*I,1.431439745415077718725388869+1.120566881479197437194663676*I,1.211691624510690503863310490+1.029048391557522693028572955*I]~
[9,3,0,-6,-3,6,-5;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8143959032227063393172516710+1.337851483516968390886817997*I,1.169980457492965882770571765+0.6246178799477918001300799579*I,1.352332855759200988989141395+1.099109437107020673879539299*I]~
[0,-3,0,-3,-6,-6,-8;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 15
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.894260986402981245811882290+2.776961074558717824163397012*I,0.7300245291357639424251694946+1.120152827026758118095499444*I,0.6316249973141448551625840007+0.4577126906757782806582191105*I]~
[3,3,0,-6,-9,-6,-11;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[2.192356372915318128326820121+1.997541243869551483528609840*I,0.7352493124019714018786617046+0.8802545298400835833478553218*I,0.5785403247224233404050897937+0.4930155972724820479083828041*I]~
[0,0,3,-3,-9,-6,-8;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.981101641354705100803091952+1.467083310397078796768422567*I,0.6487783547217918485712894308+0.7301671233840703229993219641*I,0.5686624996170601221173269403+0.5504200885397630782757148998*I]~
[-3,-3,6,0,-9,-6,-5;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur 9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.705635429218163398800521721+1.249397023501188760227919380*I,0.5518119098751910673964540865+0.6550817899214764831100881170*I,0.5938677888058988885513030277+0.5877483727638594616013132664*I]~
[-6,-6,9,3,-9,-6,-2;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur 12 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.501410954036372304109692716+1.178255006492364277250986718*I,0.4694116734937361150694763496+0.6241162999438270595217750456*I,0.6225535890201791371301492698+0.5975289577132930860033959585*I]~
[-9,-9,12,6,-9,-6,1;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 16
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.239557480924412565408214790+0.4673060215009189661484874201*I,0.4214296501397544835176789203+0.1748260756203806338530200851*I,0.3376410213776269870195455728+0.5622795120623012438991821449*I]~
[0,0,0,-6,6,6,-2;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 3 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5394086088849545338108077892+0.2604275996135008766320778585*I,-0.1281657157518094367626705904+0.09362369775031857378958794056*I,-0.4962185805035837732182908089+0.6022196940830637210632131747*I]~
[-6,0,-3,6,0,0,4;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.000516452005641182963061282+0.5846818216230198599543517936*I,0.1856827942638129155797529193+0.2577005547041961044943749718*I,0.1307840807989206014596636546+0.5760594594284121424224250441*I]~
[-6,0,-3,0,6,6,4;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.049785763890302591056623082+0.8276639758213838907562647069*I,0.2295443930643486886981693915+0.4317454209303566451688112302*I,0.1511628681253930204564520741+0.6858306416776022350373156792*I]~
[-6,0,-3,-6,12,12,4;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8472103472004931453469777779+0.7191511198276552496063141259*I,0.08455267258454981691163221011+0.3692889539935018784552482948*I,0.07427164728442572325723279071+0.6660818422279371783244051781*I]~
[-12,0,-6,6,6,6,10;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 17
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-1.024477626423439198363914769+0.8398352571811265143438651534*I,-0.8687087742611541294538333266+1.694594715123966090538514633*I,0.8774388331233463800247544482+0.7448617666197442365931704286*I]~
[3,3,0,0,-3,0,-5;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 3 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[6.087587001348336483467296681+3.716428413781644464983123902*I,1.645163358523916601394124164+0.9302083206445617159463774073*I,0.5751725592995580559390529948+0.2315037703847863843577539131*I]~
[3,0,0,-3,-3,0,-5;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.8404903518618236483920937920+2.554331361088025302204850034*I,-0.001510742499513714528852210266+1.710330615373170937535991966*I,0.7993666130751509759197912764+0.5297679078823529329968521499*I]~
[6,3,0,-3,-6,0,-8;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.03994376430791642146187682774+1.805750417434481365985047208*I,-0.07241499517827309768617418277+1.203863878646044366480412851*I,0.7127765399906117676838935713+0.5758984538234314963894765535*I]~
[9,6,0,-3,-9,0,-11;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4108791881303673888328135933+2.573021073622371569835411812*I,0.2826700244895791689112953669+1.330472718071702492061632499*I,0.7117494261866743808429454966+0.5121193140605440326410223827*I]~
[9,3,0,-6,-9,0,-11;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 3
sur -9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6417503947643093678045375569+1.275789519814989901103843208*I,0.4042028571170904241427729383+0.5271215772989808961637659352*I]~
[0,-12,-15,3,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -9 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8101584645036937107007523944+1.186758306238103590348177755*I,0.2822411285175851989537870481+0.5667664487592442885080630256*I]~
[0,-6,-12,6,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8447577732547496484120096339+1.499177404605287163880236339*I,0.2978557060119266798376469844+0.3801081936217971744642723409*I]~
[0,-6,-9,3,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.835342408987957438974583017+0.8762273059103808079244892123*I,-0.1765063109019671026593248869+0.2853140940868711281634284749*I]~
[0,0,-3,3,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.070695986873044921747263895+0.7587449567759898209048143289*I,-0.07069598687304492174726389529+0.7587449567759898209048143289*I]~
[0,6,0,6,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.176506310901967102659324887+0.2853140940868711281634284749*I,-0.8353424089879574389745830170+0.8762273059103808079244892123*I]~
[0,6,3,3,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 3 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.1339745962155613532362768292*I,0.5000000000000000000000000000+1.866025403784438646763723171*I]~
[0,6,6,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7021442939880733201623530156+0.3801081936217971744642723409*I,0.1552422267452503515879903661+1.499177404605287163880236339*I]~
[0,12,9,3,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7177588714824148010462129519+0.5667664487592442885080630256*I,0.1898415354963062892992476056+1.186758306238103590348177755*I]~
[0,18,12,6,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5957971428829095758572270617+0.5271215772989808961637659352*I,0.3582496052356906321954624431+1.275789519814989901103843208*I]~
[0,18,15,3,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -12 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8581505868770838663566485281+0.6776244501450266338799039154*I,0.6076243255337893517739105094+0.5747703828828299855033096173*I]~
[-12,-6,0,0,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8451567871393233762535207470+0.5882677802364887271873467709*I,0.5822579165918898255983212906+0.5244475920183798672011018750*I]~
[-9,-6,0,3,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7880120260974590395578953085+0.5062280900744191344454218705*I,0.5312228530122274649515250547+0.4758585590254565872876410155*I]~
[-6,-6,0,6,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7060618555634113353174698813+0.4581675874494283267691846996*I,0.4590099740398815760418293513+0.4465022946034031632140587970*I]~
[-3,-6,0,9,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6217444141248105716315147908+0.4405969989656630129200021391*I,0.3782555858751894283684852092+0.4405969989656630129200021391*I]~
[0,-6,0,12,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5409900259601184239581706487+0.4465022946034031632140587970*I,0.2939381444365886646825301187+0.4581675874494283267691846996*I]~
[3,-6,0,15,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4687771469877725350484749453+0.4758585590254565872876410155*I,0.2119879739025409604421046915+0.5062280900744191344454218705*I]~
[6,-6,0,18,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4177420834081101744016787094+0.5244475920183798672011018750*I,0.1548432128606766237464792530+0.5882677802364887271873467709*I]~
[9,-6,0,21,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 12 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.3923756744662106482260894906+0.5747703828828299855033096173*I,0.1418494131229161336433514719+0.6776244501450266338799039154*I]~
[12,-6,0,24,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 6
sur -9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7613137581933976220327736614+0.5094268041136892478935730138*I,1.087564993017472533291336806+0.3035664599766028904238815684*I,1.026584044414157607192962735+1.193486425773063782994272865*I]~
[0,-9,15,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur -6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7634985456437097233831448142+0.4598972373021281098559174721*I,0.9957881496968645902388247439+0.2303493921367013516421469080*I,1.222139636197758405582245776+1.444201602477282527528404467*I]~
[0,-6,12,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur -3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6963618990700858529703010713+0.4086059288863009388354722310*I,0.8494872727524653358695360501+0.1912411753436814701991449297*I,1.710397703540372823647534428+1.470990402420462095434123132*I]~
[0,-3,9,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur -3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6911125009068627044127800769+0.4960188164164321833307718831*I,0.8568573265266381047941971050+0.3959126839423390756828680130*I,1.515564151668777675616501671+0.9951118719291684740639310323*I]~
[0,-3,15,6,6,-6,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5655528245608768956128471372+0.4314479184771898885770613486*I,0.6131771700867509419581541263+0.1957250209390959238636063335*I,2.258873752937769710937377033+1.155852194691729779748404187*I]~
[0,0,6,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6305405713414581165478745809+0.6513644641708999281379386626*I,0.4300226486308398875935534902+0.5978742532959721960271700949*I,1.802762967307544125734812122+0.1946777392194756522987282058*I]~
[0,3,3,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6766273090946269307143353145+0.5494382493932086286044075869*I,0.7299149871533568465785265644+0.5674550201589807056599426593*I,1.576777043688666004209021895+0.6261554221359975389709632576*I]~
[0,3,9,6,6,-6,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7151660198082896517198030153+0.5984625187731639677050235413*I,0.6174009264609881679456614383+0.7855522017173481422481748341*I,1.473056670528389743695983140+0.3323357110793763125226086165*I]~
[0,6,0,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7270542182588429637358629147+0.5685015205161917078573670184*I,0.7535577122954768858394987062+0.8282535365166225264455550617*I,1.356753279513509661475411177+0.4057570717054873314858211340*I]~
[0,9,-3,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 7
sur -9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.08756499301747253329133680630+0.3035664599766028904238815684*I,0.2458255802069255722162644852+1.609630540543599863369183676*I,-0.02658404441415760719296273538+1.193486425773063782994272865*I]~
[3,12,9,12,0,-12,-14;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur -6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.1459173126895821489437964545+0.2229125808697092114919555751*I,0.3627789617296395984377956315+1.657461817844164197342987776*I,0.1930889402614035238217739817+1.289439625898894702787379728*I]~
[3,9,6,9,0,-9,-11;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur -3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.2606972214090049381846602567+0.1442436025329714119236025450*I,0.5306934910797869770059982711+1.540252753449953344206266064*I,0.4945700134224361750815752171+1.163917621487139057723027485*I]~
[3,6,3,6,0,-6,-8;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.4553651800357449494959616901+0.09044891921300677360706863614*I,0.5255824289170056216928146917+1.313991223732619720264315433*I,0.6193802522190423599041043526+0.8792051620221377870080844428*I]~
[3,3,0,3,0,-3,-5;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.8027629673075441257348121224+0.1946777392194756522987282058*I,0.3411639019140096636847418699+1.161541399997251936087917687*I,0.5699773513691601124064465098+0.5978742532959721960271700949*I]~
[3,0,-3,0,0,0,-2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.4216071355505140504151464870+0.4586716932884257629679558508*I,0.2888433766361065212941627646+1.397521771599562431621462767*I,0.2596448127725529777061539135+0.7441871792725592375184696131*I]~
[6,3,-3,3,0,-3,-5;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.8391349764050632723680647507+0.6713212052537051139537825136*I,0.1365910128532090993681102195+1.257686611179397511792754220*I,0.3654629558216401106224375048+0.4522280575236455325798740380*I]~
[3,-3,-6,-3,0,3,1;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.6200975870793022700919520624+0.8250608136618408124598909101*I,0.1243068270175914141026650001+1.374301536294502392059789406*I,0.2277610385619521866504696139+0.4550080416809907771179326924*I]~
[3,-6,-9,-6,0,6,4;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 9
sur -12 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.09264704068812597745805906454+1.292165279449992354532220859*I,0.3964131817794135087784202053+0.3466591977309721694311284138*I,1.041372072435128717592125482+1.031589165562689261913153929*I]~
[21,30,9,9,-15,6,-17;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur -9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.2394055228046166882034454865+1.344020655894036939594594115*I,0.4122336703059763082522902420+0.3434611724864883831018280851*I,1.044253269812951066339582255+0.8793415925021112717958264632*I]~
[18,24,6,6,-12,6,-14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur -6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.4483837755036857204158887799+1.493782029292776921287375665*I,0.4307454412568308785588596921+0.3218969542280572241147556674*I,0.9582328508407174072971958593+0.7096025666697464022461758490*I]~
[15,18,3,3,-9,6,-11;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur -3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.6299605249474365823836053036+1.857544572512601316618159116*I,0.4236610509315363197594581233+0.2836060010268812228234065827*I,0.7937005259840997373758528196+0.6083087004577227133253926946*I]~
[12,12,0,0,-6,6,-8;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.5607424975650798286364517526+2.426309577766688814397843185*I,0.3896288102648564577729403562+0.2625486044180764093558281843*I,0.6249520294873685125620416959+0.5830445985781917998514950986*I]~
[9,6,-3,-3,-3,6,-5;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.E-67+2.948668208484322720178231731*I,0.3512071919596576340476878090+0.2691725449816133935788886772*I,0.4662205239107734273913577876+0.6083087004577227133253926946*I]~
[6,0,-6,-6,0,6,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8346773093017139160134063410+2.808748215035402975759742726*I,0.3305236372992813757484306975+0.2993485032521540283547623904*I,0.3308769883303357902974808155+0.6900960554262035470562911918*I]~
[3,-6,-9,-9,3,6,1;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.114172524476140823216119629+2.268683193743439098962169072*I,0.3371085496550469427552093673+0.3251904269544358255589041344*I,0.2583999960644289868541011352+0.8041966131029037914113597434*I]~
[0,-12,-12,-12,6,6,4;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 12 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.077629315777568327419545010+1.935642968133923207195150958*I,0.3490986896117327119037186420+0.3349133877444208118876311807*I,0.2368633907294186441725688615+0.9024859751192995864512638782*I]~
[-3,-18,-15,-15,9,6,7;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.06781784384669982275800098158+2.186499625359137042341449624*I,0.3751492286552502321417558898+0.2970734090990249710406030262*I,0.5695454872604016769075348366+0.7669364752692405840860266975*I]~
[21,-9,3,-18,21,-3,-14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -9 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6206463890950949986953515964+2.195119794120059909880917919*I,0.3553027397450268037583981418+0.3128293157637639096365523471*I,0.3997525573055912919434897098+0.8352867324288754125302842037*I]~
[15,-9,-3,-18,15,3,-8;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.969247072E-67+2.948668208484322720178231731*I,0.3512071919596576340476878090+0.2691725449816133935788886772*I,0.4662205239107734273913577876+0.6083087004577227133253926946*I]~
[12,-6,0,-12,12,0,-8;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[4.136256049852682904605897259+5.069609404420534606028221368*I,0.2044900891938517935609820634+0.2823750566890958403759192760*I,0.1125586100728338213380814514+0.4236813656357606594512072096*I]~
[3,-3,-3,-6,3,3,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.487114458641998152401903094+1.785688954169848258318706432*I,0.3403936959445472947392097599+0.3556955067091784437905654947*I,0.09852045671253433675264645120+0.8684883178847986300910196247*I]~
[-3,-3,-9,-6,-3,9,4;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[2.224744871391589049098642037+0.7071067811865475244008443621*I,0.3333333333333333333333333333+0.4714045207910316829338962414*I,-0.2247448713915890490986420374+0.7071067811865475244008443621*I]~
[-6,0,-6,0,-6,6,4;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 3 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7546426874695094781080940800+0.2272101980040862496310408414*I,0.4832812981676517013525775818+0.1512282102902755509414284133*I,-2.074091147205185789290770799+1.405960042911151406487805891*I]~
[-9,3,-3,6,-9,3,4;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.377608884920692274558445426+0.7480591088283243750431029821*I,0.4273044834945897182745560804+0.3935123299543870220359880010*I,-0.3548942345532352376364370179+1.039226693480588085225817813*I]~
[-15,3,-9,6,-15,9,10;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.161962750785157871322012540+1.191417730632191757828596136*I,0.3832938518533038802027590317+0.3564888217010763738670472948*I,-0.02720614876614167697219876060+1.147605900736012630883604710*I]~
[-21,3,-15,6,-21,15,16;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.044253269812951066339582255+0.8793415925021112717958264632*I,0.4122336703059763082522902420+0.3434611724864883831018280851*I,-0.2394055228046166882034454865+1.344020655894036939594594115*I]~
[-24,6,-12,12,-24,12,16;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 11
sur -6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.2144904754090877899851952369+0.5304079581979132505512174396*I,0.2814066317792470393616990750+1.433977777516099261366201352*I,1.336126743727743620598187839+0.9590939109458655406777894201*I]~
[12,9,0,-3,6,18,4;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur -3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.08573989090823000669678871032+0.4792772637353836918167570564*I,-0.07075223784273863501493019475+2.208849011157006637730760755*I,1.343507871249031358288281095+0.8635463436371842991502805274*I]~
[9,6,0,-3,3,12,1;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur -3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.1374521773670062882805466102+0.6426559581100963298234238537*I,0.7475125596884471201184202960+1.677661750286856103689294738*I,1.280397658021827260538599518+0.9413333585249011015913144287*I]~
[15,9,0,-6,3,18,1;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.4695502934376969801824470552+0.5916897654455581153354191189*I,3.318226622672617252582898732+1.454280513636983856736041160*I,1.018845662162025677225262317+0.8752218745729723301015308509*I]~
[6,3,0,-3,0,6,-2;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 3 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.712608065352166770324361507+0.5638770081299236503201669657*I,1.022849422412455824659650709+0.4059231796150523900819693231*I,1.611665822085991769410887879+0.9303176806253457864015473674*I]~
[-3,-3,0,0,-3,-6,-5;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.4073165079628271581686561304+1.873843174534010732216965586*I,1.667364589438515965531208842+0.4734979182609192372666696699*I,1.114070631164587299757637070+1.216746003974350629176394552*I]~
[3,0,0,-3,-3,0,-5;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.08204673653387723332796382405+1.047953842311537354781474901*I,1.431439745415077718725388869+1.120566881479197437194663676*I,1.211691624510690503863310490+1.029048391557522693028572955*I]~
[9,3,0,-6,-3,6,-5;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8143959032227063393172516710+1.337851483516968390886817997*I,1.169980457492965882770571765+0.6246178799477918001300799579*I,1.352332855759200988989141395+1.099109437107020673879539299*I]~
[0,-3,0,-3,-6,-6,-8;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 15
sur -9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.3097842063131662835348251756+2.171446880634205200798987452*I,0.1430096300936672568944026663+1.237898941311029207318121367*I,0.7076711303121017462101014543+0.5402609866915235760716724400*I]~
[12,12,-9,-15,-9,-6,-20;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur -6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4108791881303673888328135933+2.573021073622371569835411812*I,0.2826700244895791689112953669+1.330472718071702492061632499*I,0.7117494261866743808429454966+0.5121193140605440326410223827*I]~
[9,9,-6,-12,-9,-6,-17;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur -3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.9743167804427188961058996292+3.028994107768309218084066284*I,0.5317743225362542476068232819+1.328357193348736130209586951*I,0.6897893428847270485922428498+0.4722788048606289017254431895*I]~
[6,6,-3,-9,-9,-6,-14;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.894260986402981245811882290+2.776961074558717824163397012*I,0.7300245291357639424251694946+1.120152827026758118095499444*I,0.6316249973141448551625840007+0.4577126906757782806582191105*I]~
[3,3,0,-6,-9,-6,-11;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[2.192356372915318128326820121+1.997541243869551483528609840*I,0.7352493124019714018786617046+0.8802545298400835833478553218*I,0.5785403247224233404050897937+0.4930155972724820479083828041*I]~
[0,0,3,-3,-9,-6,-8;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.981101641354705100803091952+1.467083310397078796768422567*I,0.6487783547217918485712894308+0.7301671233840703229993219641*I,0.5686624996170601221173269403+0.5504200885397630782757148998*I]~
[-3,-3,6,0,-9,-6,-5;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur 9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.705635429218163398800521721+1.249397023501188760227919380*I,0.5518119098751910673964540865+0.6550817899214764831100881170*I,0.5938677888058988885513030277+0.5877483727638594616013132664*I]~
[-6,-6,9,3,-9,-6,-2;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur 12 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.501410954036372304109692716+1.178255006492364277250986718*I,0.4694116734937361150694763496+0.6241162999438270595217750456*I,0.6225535890201791371301492698+0.5975289577132930860033959585*I]~
[-9,-9,12,6,-9,-6,1;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 16
sur -9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.550767232424918303960734257+1.713383162213822267378350763*I,0.5115392905362887068829868756+0.8349022395264977935963679190*I,0.08418332983367155944688748312+0.8006978173104216053579747605*I]~
[18,0,9,-24,6,6,-20;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur -6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.981101641354705100803091952+1.467083310397078796768422567*I,0.6487783547217918485712894308+0.7301671233840703229993219641*I,0.09208557021019432376147735346+0.8787889849743155137592081035*I]~
[12,0,6,-18,6,6,-14;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur -3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[2.033064719655046718428364470+0.5505093904884122717692907706*I,0.7248774571683475444790975082+0.4520273974856384615066082221*I,0.3319434637958262108667695995+0.9964156158551112398429152724*I]~
[6,0,3,-12,6,6,-8;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur -3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.406717135212167662971969997+0.9290401855437375593445067424*I,0.4346101398679393853250052018+0.5041792904382412370095731163*I,0.2103587425168000503096647690+0.7657702443802122668459238653*I]~
[6,0,3,-18,12,12,-8;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.239557480924412565408214790+0.4673060215009189661484874201*I,0.4214296501397544835176789203+0.1748260756203806338530200851*I,0.3376410213776269870195455728+0.5622795120623012438991821449*I]~
[0,0,0,-6,6,6,-2;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 3 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5394086088849545338108077892+0.2604275996135008766320778585*I,-0.1281657157518094367626705904+0.09362369775031857378958794056*I,-0.4962185805035837732182908089+0.6022196940830637210632131747*I]~
[-6,0,-3,6,0,0,4;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.000516452005641182963061282+0.5846818216230198599543517936*I,0.1856827942638129155797529193+0.2577005547041961044943749718*I,0.1307840807989206014596636546+0.5760594594284121424224250441*I]~
[-6,0,-3,0,6,6,4;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.049785763890302591056623082+0.8276639758213838907562647069*I,0.2295443930643486886981693915+0.4317454209303566451688112302*I,0.1511628681253930204564520741+0.6858306416776022350373156792*I]~
[-6,0,-3,-6,12,12,4;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8472103472004931453469777779+0.7191511198276552496063141259*I,0.08455267258454981691163221011+0.3692889539935018784552482948*I,0.07427164728442572325723279071+0.6660818422279371783244051781*I]~
[-12,0,-6,6,6,6,10;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 17
sur -9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4664430526952343100768538968+0.8708380733621650472504662307*I,-0.1700409825608941271934125763+0.5289809183516504318519760092*I,0.6188631357353469586802559408+0.5410715682945363917241751215*I]~
[-6,3,0,9,6,0,4;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur -6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.3199797336972015137994687702+0.7653283098541479472806699243*I,-0.3149711297404914828254282590+0.4709898222788983699965246585*I,0.5686624996170601221173269403+0.5504200885397630782757148998*I]~
[-3,3,0,6,3,0,1;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur -3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.006712522987624194991220023809+0.6194055957305136101316563798*I,-0.7539059380133027675618709633+0.4017485937956360818689339854*I,0.4642042178429136453849815812+0.6923670476043719360269242591*I]~
[0,3,0,3,0,0,-2;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur -3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.01912191590891813345288183979+1.137889733989486746531672096*I,-0.3954336363190544929626450562+0.9032659483708386177384486402*I,0.6526298540529003580021974359+0.6329007230711276965722955983*I]~
[3,6,0,3,-3,0,-5;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-1.024477626423439198363914769+0.8398352571811265143438651534*I,-0.8687087742611541294538333266+1.694594715123966090538514633*I,0.8774388331233463800247544482+0.7448617666197442365931704286*I]~
[3,3,0,0,-3,0,-5;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 3 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[6.087587001348336483467296681+3.716428413781644464983123902*I,1.645163358523916601394124164+0.9302083206445617159463774073*I,0.5751725592995580559390529948+0.2315037703847863843577539131*I]~
[3,0,0,-3,-3,0,-5;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.8404903518618236483920937920+2.554331361088025302204850034*I,-0.001510742499513714528852210266+1.710330615373170937535991966*I,0.7993666130751509759197912764+0.5297679078823529329968521499*I]~
[6,3,0,-3,-6,0,-8;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.03994376430791642146187682774+1.805750417434481365985047208*I,-0.07241499517827309768617418277+1.203863878646044366480412851*I,0.7127765399906117676838935713+0.5758984538234314963894765535*I]~
[9,6,0,-3,-9,0,-11;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4108791881303673888328135933+2.573021073622371569835411812*I,0.2826700244895791689112953669+1.330472718071702492061632499*I,0.7117494261866743808429454966+0.5121193140605440326410223827*I]~
[9,3,0,-6,-9,0,-11;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]


==> anc/three_torsion/snapoutfile <==
pari initialized
r c 5 3
sur 0 3 pr ac sh pr -pa fi clear sur
[1.176506310901967102659324887+0.2853140940868711281634284749*I,-0.8353424089879574389745830170+0.8762273059103808079244892123*I]~
[0,6,3,3,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 3 0 pr ac sh pr -pa fi clear sur
[0.5000000000000000000000000000+0.1339745962155613532362768292*I,0.5000000000000000000000000000+1.866025403784438646763723171*I]~
[0,6,6,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 3 3 pr ac sh pr -pa fi clear sur
[0.7021442939880733201623530156+0.3801081936217971744642723409*I,0.1552422267452503515879903661+1.499177404605287163880236339*I]~
[0,12,9,3,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 3 6 pr ac sh pr -pa fi clear sur
[0.7177588714824148010462129519+0.5667664487592442885080630256*I,0.1898415354963062892992476056+1.186758306238103590348177755*I]~
[0,18,12,6,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 6 3 pr ac sh pr -pa fi clear sur
[0.5957971428829095758572270617+0.5271215772989808961637659352*I,0.3582496052356906321954624431+1.275789519814989901103843208*I]~
[0,18,15,3,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur 0 3 pr ac sh pr -pa fi clear sur
[0.6217444141248105716315147908+0.4405969989656630129200021391*I,0.3782555858751894283684852092+0.4405969989656630129200021391*I]~
[0,-6,0,12,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 3 3 pr ac sh pr -pa fi clear sur
[0.5409900259601184239581706487+0.4465022946034031632140587970*I,0.2939381444365886646825301187+0.4581675874494283267691846996*I]~
[3,-6,0,15,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 6 3 pr ac sh pr -pa fi clear sur
[0.4687771469877725350484749453+0.4758585590254565872876410155*I,0.2119879739025409604421046915+0.5062280900744191344454218705*I]~
[6,-6,0,18,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 9 3 pr ac sh pr -pa fi clear sur
[0.4177420834081101744016787094+0.5244475920183798672011018750*I,0.1548432128606766237464792530+0.5882677802364887271873467709*I]~
[9,-6,0,21,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 12 3 pr ac sh pr -pa fi clear sur
[0.3923756744662106482260894906+0.5747703828828299855033096173*I,0.1418494131229161336433514719+0.6776244501450266338799039154*I]~
[12,-6,0,24,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 6
sur 0 3 pr ac sh pr -pa fi clear sur
[0.5655528245608768956128471372+0.4314479184771898885770613486*I,0.6131771700867509419581541263+0.1957250209390959238636063335*I,2.258873752937769710937377033+1.155852194691729779748404187*I]~
[0,0,6,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 3 3 pr ac sh pr -pa fi clear sur
[0.6305405713414581165478745809+0.6513644641708999281379386626*I,0.4300226486308398875935534902+0.5978742532959721960271700949*I,1.802762967307544125734812122+0.1946777392194756522987282058*I]~
[0,3,3,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 3 6 pr ac sh pr -pa fi clear sur
[0.6766273090946269307143353145+0.5494382493932086286044075869*I,0.7299149871533568465785265644+0.5674550201589807056599426593*I,1.576777043688666004209021895+0.6261554221359975389709632576*I]~
[0,3,9,6,6,-6,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 6 3 pr ac sh pr -pa fi clear sur
[0.7151660198082896517198030153+0.5984625187731639677050235413*I,0.6174009264609881679456614383+0.7855522017173481422481748341*I,1.473056670528389743695983140+0.3323357110793763125226086165*I]~
[0,6,0,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 9 3 pr ac sh pr -pa fi clear sur
[0.7270542182588429637358629147+0.5685015205161917078573670184*I,0.7535577122954768858394987062+0.8282535365166225264455550617*I,1.356753279513509661475411177+0.4057570717054873314858211340*I]~
[0,9,-3,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 7
sur 0 3 pr ac sh pr -pa fi clear sur
[-0.4553651800357449494959616901+0.09044891921300677360706863614*I,0.5255824289170056216928146917+1.313991223732619720264315433*I,0.6193802522190423599041043526+0.8792051620221377870080844428*I]~
[3,3,0,3,0,-3,-5;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 3 3 pr ac sh pr -pa fi clear sur
[-0.8027629673075441257348121224+0.1946777392194756522987282058*I,0.3411639019140096636847418699+1.161541399997251936087917687*I,0.5699773513691601124064465098+0.5978742532959721960271700949*I]~
[3,0,-3,0,0,0,-2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 3 6 pr ac sh pr -pa fi clear sur
[-0.4216071355505140504151464870+0.4586716932884257629679558508*I,0.2888433766361065212941627646+1.397521771599562431621462767*I,0.2596448127725529777061539135+0.7441871792725592375184696131*I]~
[6,3,-3,3,0,-3,-5;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 6 3 pr ac sh pr -pa fi clear sur
[-0.8391349764050632723680647507+0.6713212052537051139537825136*I,0.1365910128532090993681102195+1.257686611179397511792754220*I,0.3654629558216401106224375048+0.4522280575236455325798740380*I]~
[3,-3,-6,-3,0,3,1;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 9 3 pr ac sh pr -pa fi clear sur
[-0.6200975870793022700919520624+0.8250608136618408124598909101*I,0.1243068270175914141026650001+1.374301536294502392059789406*I,0.2277610385619521866504696139+0.4550080416809907771179326924*I]~
[3,-6,-9,-6,0,6,4;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 9
sur 0 3 pr ac sh pr -pa fi clear sur
[-0.5607424975650798286364517526+2.426309577766688814397843185*I,0.3896288102648564577729403562+0.2625486044180764093558281843*I,0.6249520294873685125620416959+0.5830445985781917998514950986*I]~
[9,6,-3,-3,-3,6,-5;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 3 3 pr ac sh pr -pa fi clear sur
[0.E-67+2.948668208484322720178231731*I,0.3512071919596576340476878090+0.2691725449816133935788886772*I,0.4662205239107734273913577876+0.6083087004577227133253926946*I]~
[6,0,-6,-6,0,6,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 6 3 pr ac sh pr -pa fi clear sur
[0.8346773093017139160134063410+2.808748215035402975759742726*I,0.3305236372992813757484306975+0.2993485032521540283547623904*I,0.3308769883303357902974808155+0.6900960554262035470562911918*I]~
[3,-6,-9,-9,3,6,1;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 9 3 pr ac sh pr -pa fi clear sur
[1.114172524476140823216119629+2.268683193743439098962169072*I,0.3371085496550469427552093673+0.3251904269544358255589041344*I,0.2583999960644289868541011352+0.8041966131029037914113597434*I]~
[0,-12,-12,-12,6,6,4;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 12 3 pr ac sh pr -pa fi clear sur
[1.077629315777568327419545010+1.935642968133923207195150958*I,0.3490986896117327119037186420+0.3349133877444208118876311807*I,0.2368633907294186441725688615+0.9024859751192995864512638782*I]~
[-3,-18,-15,-15,9,6,7;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 0 3 pr ac sh pr -pa fi clear sur
[2.224744871391589049098642037+0.7071067811865475244008443621*I,0.3333333333333333333333333333+0.4714045207910316829338962414*I,-0.2247448713915890490986420374+0.7071067811865475244008443621*I]~
[-6,0,-6,0,-6,6,4;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 3 0 pr ac sh pr -pa fi clear sur
[0.7546426874695094781080940800+0.2272101980040862496310408414*I,0.4832812981676517013525775818+0.1512282102902755509414284133*I,-2.074091147205185789290770799+1.405960042911151406487805891*I]~
[-9,3,-3,6,-9,3,4;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 3 3 pr ac sh pr -pa fi clear sur
[1.377608884920692274558445426+0.7480591088283243750431029821*I,0.4273044834945897182745560804+0.3935123299543870220359880010*I,-0.3548942345532352376364370179+1.039226693480588085225817813*I]~
[-15,3,-9,6,-15,9,10;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 3 6 pr ac sh pr -pa fi clear sur
[1.161962750785157871322012540+1.191417730632191757828596136*I,0.3832938518533038802027590317+0.3564888217010763738670472948*I,-0.02720614876614167697219876060+1.147605900736012630883604710*I]~
[-21,3,-15,6,-21,15,16;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 6 3 pr ac sh pr -pa fi clear sur
[1.044253269812951066339582255+0.8793415925021112717958264632*I,0.4122336703059763082522902420+0.3434611724864883831018280851*I,-0.2394055228046166882034454865+1.344020655894036939594594115*I]~
[-24,6,-12,12,-24,12,16;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 11
sur 0 3 pr ac sh pr -pa fi clear sur
[-0.4695502934376969801824470552+0.5916897654455581153354191189*I,3.318226622672617252582898732+1.454280513636983856736041160*I,1.018845662162025677225262317+0.8752218745729723301015308509*I]~
[6,3,0,-3,0,6,-2;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 3 0 pr ac sh pr -pa fi clear sur
[1.712608065352166770324361507+0.5638770081299236503201669657*I,1.022849422412455824659650709+0.4059231796150523900819693231*I,1.611665822085991769410887879+0.9303176806253457864015473674*I]~
[-3,-3,0,0,-3,-6,-5;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 3 3 pr ac sh pr -pa fi clear sur
[-0.4073165079628271581686561304+1.873843174534010732216965586*I,1.667364589438515965531208842+0.4734979182609192372666696699*I,1.114070631164587299757637070+1.216746003974350629176394552*I]~
[3,0,0,-3,-3,0,-5;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 3 6 pr ac sh pr -pa fi clear sur
[0.08204673653387723332796382405+1.047953842311537354781474901*I,1.431439745415077718725388869+1.120566881479197437194663676*I,1.211691624510690503863310490+1.029048391557522693028572955*I]~
[9,3,0,-6,-3,6,-5;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 6 3 pr ac sh pr -pa fi clear sur
[0.8143959032227063393172516710+1.337851483516968390886817997*I,1.169980457492965882770571765+0.6246178799477918001300799579*I,1.352332855759200988989141395+1.099109437107020673879539299*I]~
[0,-3,0,-3,-6,-6,-8;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 15
sur 0 3 pr ac sh pr -pa fi clear sur
[1.894260986402981245811882290+2.776961074558717824163397012*I,0.7300245291357639424251694946+1.120152827026758118095499444*I,0.6316249973141448551625840007+0.4577126906757782806582191105*I]~
[3,3,0,-6,-9,-6,-11;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur 3 3 pr ac sh pr -pa fi clear sur
[2.192356372915318128326820121+1.997541243869551483528609840*I,0.7352493124019714018786617046+0.8802545298400835833478553218*I,0.5785403247224233404050897937+0.4930155972724820479083828041*I]~
[0,0,3,-3,-9,-6,-8;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur 6 3 pr ac sh pr -pa fi clear sur
[1.981101641354705100803091952+1.467083310397078796768422567*I,0.6487783547217918485712894308+0.7301671233840703229993219641*I,0.5686624996170601221173269403+0.5504200885397630782757148998*I]~
[-3,-3,6,0,-9,-6,-5;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur 9 3 pr ac sh pr -pa fi clear sur
[1.705635429218163398800521721+1.249397023501188760227919380*I,0.5518119098751910673964540865+0.6550817899214764831100881170*I,0.5938677888058988885513030277+0.5877483727638594616013132664*I]~
[-6,-6,9,3,-9,-6,-2;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur 12 3 pr ac sh pr -pa fi clear sur
[1.501410954036372304109692716+1.178255006492364277250986718*I,0.4694116734937361150694763496+0.6241162999438270595217750456*I,0.6225535890201791371301492698+0.5975289577132930860033959585*I]~
[-9,-9,12,6,-9,-6,1;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 16
sur 0 3 pr ac sh pr -pa fi clear sur
[1.239557480924412565408214790+0.4673060215009189661484874201*I,0.4214296501397544835176789203+0.1748260756203806338530200851*I,0.3376410213776269870195455728+0.5622795120623012438991821449*I]~
[0,0,0,-6,6,6,-2;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 3 0 pr ac sh pr -pa fi clear sur
[0.5394086088849545338108077892+0.2604275996135008766320778585*I,-0.1281657157518094367626705904+0.09362369775031857378958794056*I,-0.4962185805035837732182908089+0.6022196940830637210632131747*I]~
[-6,0,-3,6,0,0,4;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 3 3 pr ac sh pr -pa fi clear sur
[1.000516452005641182963061282+0.5846818216230198599543517936*I,0.1856827942638129155797529193+0.2577005547041961044943749718*I,0.1307840807989206014596636546+0.5760594594284121424224250441*I]~
[-6,0,-3,0,6,6,4;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 3 6 pr ac sh pr -pa fi clear sur
[1.049785763890302591056623082+0.8276639758213838907562647069*I,0.2295443930643486886981693915+0.4317454209303566451688112302*I,0.1511628681253930204564520741+0.6858306416776022350373156792*I]~
[-6,0,-3,-6,12,12,4;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 6 3 pr ac sh pr -pa fi clear sur
[0.8472103472004931453469777779+0.7191511198276552496063141259*I,0.08455267258454981691163221011+0.3692889539935018784552482948*I,0.07427164728442572325723279071+0.6660818422279371783244051781*I]~
[-12,0,-6,6,6,6,10;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 17
sur 0 3 pr ac sh pr -pa fi clear sur
[-1.024477626423439198363914769+0.8398352571811265143438651534*I,-0.8687087742611541294538333266+1.694594715123966090538514633*I,0.8774388331233463800247544482+0.7448617666197442365931704286*I]~
[3,3,0,0,-3,0,-5;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 3 0 pr ac sh pr -pa fi clear sur
[6.087587001348336483467296681+3.716428413781644464983123902*I,1.645163358523916601394124164+0.9302083206445617159463774073*I,0.5751725592995580559390529948+0.2315037703847863843577539131*I]~
[3,0,0,-3,-3,0,-5;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 3 3 pr ac sh pr -pa fi clear sur
[-0.8404903518618236483920937920+2.554331361088025302204850034*I,-0.001510742499513714528852210266+1.710330615373170937535991966*I,0.7993666130751509759197912764+0.5297679078823529329968521499*I]~
[6,3,0,-3,-6,0,-8;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 3 6 pr ac sh pr -pa fi clear sur
[0.03994376430791642146187682774+1.805750417434481365985047208*I,-0.07241499517827309768617418277+1.203863878646044366480412851*I,0.7127765399906117676838935713+0.5758984538234314963894765535*I]~
[9,6,0,-3,-9,0,-11;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 6 3 pr ac sh pr -pa fi clear sur
[0.4108791881303673888328135933+2.573021073622371569835411812*I,0.2826700244895791689112953669+1.330472718071702492061632499*I,0.7117494261866743808429454966+0.5121193140605440326410223827*I]~
[9,3,0,-6,-9,0,-11;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 3
sur -9 3 pr ac sh pr -pa fi clear sur
[0.6417503947643093678045375569+1.275789519814989901103843208*I,0.4042028571170904241427729383+0.5271215772989808961637659352*I]~
[0,-12,-15,3,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -9 6 pr ac sh pr -pa fi clear sur
[0.8101584645036937107007523944+1.186758306238103590348177755*I,0.2822411285175851989537870481+0.5667664487592442885080630256*I]~
[0,-6,-12,6,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -6 3 pr ac sh pr -pa fi clear sur
[0.8447577732547496484120096339+1.499177404605287163880236339*I,0.2978557060119266798376469844+0.3801081936217971744642723409*I]~
[0,-6,-9,3,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -3 3 pr ac sh pr -pa fi clear sur
[1.835342408987957438974583017+0.8762273059103808079244892123*I,-0.1765063109019671026593248869+0.2853140940868711281634284749*I]~
[0,0,-3,3,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -3 6 pr ac sh pr -pa fi clear sur
[1.070695986873044921747263895+0.7587449567759898209048143289*I,-0.07069598687304492174726389529+0.7587449567759898209048143289*I]~
[0,6,0,6,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 3 pr ac sh pr -pa fi clear sur
[1.176506310901967102659324887+0.2853140940868711281634284749*I,-0.8353424089879574389745830170+0.8762273059103808079244892123*I]~
[0,6,3,3,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 3 0 pr ac sh pr -pa fi clear sur
[0.5000000000000000000000000000+0.1339745962155613532362768292*I,0.5000000000000000000000000000+1.866025403784438646763723171*I]~
[0,6,6,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 3 3 pr ac sh pr -pa fi clear sur
[0.7021442939880733201623530156+0.3801081936217971744642723409*I,0.1552422267452503515879903661+1.499177404605287163880236339*I]~
[0,12,9,3,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 3 6 pr ac sh pr -pa fi clear sur
[0.7177588714824148010462129519+0.5667664487592442885080630256*I,0.1898415354963062892992476056+1.186758306238103590348177755*I]~
[0,18,12,6,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 6 3 pr ac sh pr -pa fi clear sur
[0.5957971428829095758572270617+0.5271215772989808961637659352*I,0.3582496052356906321954624431+1.275789519814989901103843208*I]~
[0,18,15,3,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -12 3 pr ac sh pr -pa fi clear sur
[0.8581505868770838663566485281+0.6776244501450266338799039154*I,0.6076243255337893517739105094+0.5747703828828299855033096173*I]~
[-12,-6,0,0,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -9 3 pr ac sh pr -pa fi clear sur
[0.8451567871393233762535207470+0.5882677802364887271873467709*I,0.5822579165918898255983212906+0.5244475920183798672011018750*I]~
[-9,-6,0,3,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -6 3 pr ac sh pr -pa fi clear sur
[0.7880120260974590395578953085+0.5062280900744191344454218705*I,0.5312228530122274649515250547+0.4758585590254565872876410155*I]~
[-6,-6,0,6,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -3 3 pr ac sh pr -pa fi clear sur
[0.7060618555634113353174698813+0.4581675874494283267691846996*I,0.4590099740398815760418293513+0.4465022946034031632140587970*I]~
[-3,-6,0,9,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 3 pr ac sh pr -pa fi clear sur
[0.6217444141248105716315147908+0.4405969989656630129200021391*I,0.3782555858751894283684852092+0.4405969989656630129200021391*I]~
[0,-6,0,12,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 3 3 pr ac sh pr -pa fi clear sur
[0.5409900259601184239581706487+0.4465022946034031632140587970*I,0.2939381444365886646825301187+0.4581675874494283267691846996*I]~
[3,-6,0,15,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 6 3 pr ac sh pr -pa fi clear sur
[0.4687771469877725350484749453+0.4758585590254565872876410155*I,0.2119879739025409604421046915+0.5062280900744191344454218705*I]~
[6,-6,0,18,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 9 3 pr ac sh pr -pa fi clear sur
[0.4177420834081101744016787094+0.5244475920183798672011018750*I,0.1548432128606766237464792530+0.5882677802364887271873467709*I]~
[9,-6,0,21,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 12 3 pr ac sh pr -pa fi clear sur
[0.3923756744662106482260894906+0.5747703828828299855033096173*I,0.1418494131229161336433514719+0.6776244501450266338799039154*I]~
[12,-6,0,24,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 6
sur -9 3 pr ac sh pr -pa fi clear sur
[0.7613137581933976220327736614+0.5094268041136892478935730138*I,1.087564993017472533291336806+0.3035664599766028904238815684*I,1.026584044414157607192962735+1.193486425773063782994272865*I]~
[0,-9,15,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur -6 3 pr ac sh pr -pa fi clear sur
[0.7634985456437097233831448142+0.4598972373021281098559174721*I,0.9957881496968645902388247439+0.2303493921367013516421469080*I,1.222139636197758405582245776+1.444201602477282527528404467*I]~
[0,-6,12,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur -3 3 pr ac sh pr -pa fi clear sur
[0.6963618990700858529703010713+0.4086059288863009388354722310*I,0.8494872727524653358695360501+0.1912411753436814701991449297*I,1.710397703540372823647534428+1.470990402420462095434123132*I]~
[0,-3,9,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur -3 6 pr ac sh pr -pa fi clear sur
[0.6911125009068627044127800769+0.4960188164164321833307718831*I,0.8568573265266381047941971050+0.3959126839423390756828680130*I,1.515564151668777675616501671+0.9951118719291684740639310323*I]~
[0,-3,15,6,6,-6,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 0 3 pr ac sh pr -pa fi clear sur
[0.5655528245608768956128471372+0.4314479184771898885770613486*I,0.6131771700867509419581541263+0.1957250209390959238636063335*I,2.258873752937769710937377033+1.155852194691729779748404187*I]~
[0,0,6,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 3 3 pr ac sh pr -pa fi clear sur
[0.6305405713414581165478745809+0.6513644641708999281379386626*I,0.4300226486308398875935534902+0.5978742532959721960271700949*I,1.802762967307544125734812122+0.1946777392194756522987282058*I]~
[0,3,3,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 3 6 pr ac sh pr -pa fi clear sur
[0.6766273090946269307143353145+0.5494382493932086286044075869*I,0.7299149871533568465785265644+0.5674550201589807056599426593*I,1.576777043688666004209021895+0.6261554221359975389709632576*I]~
[0,3,9,6,6,-6,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 6 3 pr ac sh pr -pa fi clear sur
[0.7151660198082896517198030153+0.5984625187731639677050235413*I,0.6174009264609881679456614383+0.7855522017173481422481748341*I,1.473056670528389743695983140+0.3323357110793763125226086165*I]~
[0,6,0,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 9 3 pr ac sh pr -pa fi clear sur
[0.7270542182588429637358629147+0.5685015205161917078573670184*I,0.7535577122954768858394987062+0.8282535365166225264455550617*I,1.356753279513509661475411177+0.4057570717054873314858211340*I]~
[0,9,-3,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 7
sur -9 3 pr ac sh pr -pa fi clear sur
[-0.08756499301747253329133680630+0.3035664599766028904238815684*I,0.2458255802069255722162644852+1.609630540543599863369183676*I,-0.02658404441415760719296273538+1.193486425773063782994272865*I]~
[3,12,9,12,0,-12,-14;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur -6 3 pr ac sh pr -pa fi clear sur
[-0.1459173126895821489437964545+0.2229125808697092114919555751*I,0.3627789617296395984377956315+1.657461817844164197342987776*I,0.1930889402614035238217739817+1.289439625898894702787379728*I]~
[3,9,6,9,0,-9,-11;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur -3 3 pr ac sh pr -pa fi clear sur
[-0.2606972214090049381846602567+0.1442436025329714119236025450*I,0.5306934910797869770059982711+1.540252753449953344206266064*I,0.4945700134224361750815752171+1.163917621487139057723027485*I]~
[3,6,3,6,0,-6,-8;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 0 3 pr ac sh pr -pa fi clear sur
[-0.4553651800357449494959616901+0.09044891921300677360706863614*I,0.5255824289170056216928146917+1.313991223732619720264315433*I,0.6193802522190423599041043526+0.8792051620221377870080844428*I]~
[3,3,0,3,0,-3,-5;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 3 3 pr ac sh pr -pa fi clear sur
[-0.8027629673075441257348121224+0.1946777392194756522987282058*I,0.3411639019140096636847418699+1.161541399997251936087917687*I,0.5699773513691601124064465098+0.5978742532959721960271700949*I]~
[3,0,-3,0,0,0,-2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 3 6 pr ac sh pr -pa fi clear sur
[-0.4216071355505140504151464870+0.4586716932884257629679558508*I,0.2888433766361065212941627646+1.397521771599562431621462767*I,0.2596448127725529777061539135+0.7441871792725592375184696131*I]~
[6,3,-3,3,0,-3,-5;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 6 3 pr ac sh pr -pa fi clear sur
[-0.8391349764050632723680647507+0.6713212052537051139537825136*I,0.1365910128532090993681102195+1.257686611179397511792754220*I,0.3654629558216401106224375048+0.4522280575236455325798740380*I]~
[3,-3,-6,-3,0,3,1;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 9 3 pr ac sh pr -pa fi clear sur
[-0.6200975870793022700919520624+0.8250608136618408124598909101*I,0.1243068270175914141026650001+1.374301536294502392059789406*I,0.2277610385619521866504696139+0.4550080416809907771179326924*I]~
[3,-6,-9,-6,0,6,4;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 9
sur -12 3 pr ac sh pr -pa fi clear sur
[-0.09264704068812597745805906454+1.292165279449992354532220859*I,0.3964131817794135087784202053+0.3466591977309721694311284138*I,1.041372072435128717592125482+1.031589165562689261913153929*I]~
[21,30,9,9,-15,6,-17;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur -9 3 pr ac sh pr -pa fi clear sur
[-0.2394055228046166882034454865+1.344020655894036939594594115*I,0.4122336703059763082522902420+0.3434611724864883831018280851*I,1.044253269812951066339582255+0.8793415925021112717958264632*I]~
[18,24,6,6,-12,6,-14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur -6 3 pr ac sh pr -pa fi clear sur
[-0.4483837755036857204158887799+1.493782029292776921287375665*I,0.4307454412568308785588596921+0.3218969542280572241147556674*I,0.9582328508407174072971958593+0.7096025666697464022461758490*I]~
[15,18,3,3,-9,6,-11;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur -3 3 pr ac sh pr -pa fi clear sur
[-0.6299605249474365823836053036+1.857544572512601316618159116*I,0.4236610509315363197594581233+0.2836060010268812228234065827*I,0.7937005259840997373758528196+0.6083087004577227133253926946*I]~
[12,12,0,0,-6,6,-8;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 0 3 pr ac sh pr -pa fi clear sur
[-0.5607424975650798286364517526+2.426309577766688814397843185*I,0.3896288102648564577729403562+0.2625486044180764093558281843*I,0.6249520294873685125620416959+0.5830445985781917998514950986*I]~
[9,6,-3,-3,-3,6,-5;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 3 3 pr ac sh pr -pa fi clear sur
[0.E-67+2.948668208484322720178231731*I,0.3512071919596576340476878090+0.2691725449816133935788886772*I,0.4662205239107734273913577876+0.6083087004577227133253926946*I]~
[6,0,-6,-6,0,6,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 6 3 pr ac sh pr -pa fi clear sur
[0.8346773093017139160134063410+2.808748215035402975759742726*I,0.3305236372992813757484306975+0.2993485032521540283547623904*I,0.3308769883303357902974808155+0.6900960554262035470562911918*I]~
[3,-6,-9,-9,3,6,1;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 9 3 pr ac sh pr -pa fi clear sur
[1.114172524476140823216119629+2.268683193743439098962169072*I,0.3371085496550469427552093673+0.3251904269544358255589041344*I,0.2583999960644289868541011352+0.8041966131029037914113597434*I]~
[0,-12,-12,-12,6,6,4;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 12 3 pr ac sh pr -pa fi clear sur
[1.077629315777568327419545010+1.935642968133923207195150958*I,0.3490986896117327119037186420+0.3349133877444208118876311807*I,0.2368633907294186441725688615+0.9024859751192995864512638782*I]~
[-3,-18,-15,-15,9,6,7;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -9 3 pr ac sh pr -pa fi clear sur
[0.06781784384669982275800098158+2.186499625359137042341449624*I,0.3751492286552502321417558898+0.2970734090990249710406030262*I,0.5695454872604016769075348366+0.7669364752692405840860266975*I]~
[21,-9,3,-18,21,-3,-14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -9 6 pr ac sh pr -pa fi clear sur
[0.6206463890950949986953515964+2.195119794120059909880917919*I,0.3553027397450268037583981418+0.3128293157637639096365523471*I,0.3997525573055912919434897098+0.8352867324288754125302842037*I]~
[15,-9,-3,-18,15,3,-8;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -6 3 pr ac sh pr -pa fi clear sur
[1.969247072E-67+2.948668208484322720178231731*I,0.3512071919596576340476878090+0.2691725449816133935788886772*I,0.4662205239107734273913577876+0.6083087004577227133253926946*I]~
[12,-6,0,-12,12,0,-8;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -3 3 pr ac sh pr -pa fi clear sur
[4.136256049852682904605897259+5.069609404420534606028221368*I,0.2044900891938517935609820634+0.2823750566890958403759192760*I,0.1125586100728338213380814514+0.4236813656357606594512072096*I]~
[3,-3,-3,-6,3,3,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -3 6 pr ac sh pr -pa fi clear sur
[1.487114458641998152401903094+1.785688954169848258318706432*I,0.3403936959445472947392097599+0.3556955067091784437905654947*I,0.09852045671253433675264645120+0.8684883178847986300910196247*I]~
[-3,-3,-9,-6,-3,9,4;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 0 3 pr ac sh pr -pa fi clear sur
[2.224744871391589049098642037+0.7071067811865475244008443621*I,0.3333333333333333333333333333+0.4714045207910316829338962414*I,-0.2247448713915890490986420374+0.7071067811865475244008443621*I]~
[-6,0,-6,0,-6,6,4;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 3 0 pr ac sh pr -pa fi clear sur
[0.7546426874695094781080940800+0.2272101980040862496310408414*I,0.4832812981676517013525775818+0.1512282102902755509414284133*I,-2.074091147205185789290770799+1.405960042911151406487805891*I]~
[-9,3,-3,6,-9,3,4;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 3 3 pr ac sh pr -pa fi clear sur
[1.377608884920692274558445426+0.7480591088283243750431029821*I,0.4273044834945897182745560804+0.3935123299543870220359880010*I,-0.3548942345532352376364370179+1.039226693480588085225817813*I]~
[-15,3,-9,6,-15,9,10;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 3 6 pr ac sh pr -pa fi clear sur
[1.161962750785157871322012540+1.191417730632191757828596136*I,0.3832938518533038802027590317+0.3564888217010763738670472948*I,-0.02720614876614167697219876060+1.147605900736012630883604710*I]~
[-21,3,-15,6,-21,15,16;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 6 3 pr ac sh pr -pa fi clear sur
[1.044253269812951066339582255+0.8793415925021112717958264632*I,0.4122336703059763082522902420+0.3434611724864883831018280851*I,-0.2394055228046166882034454865+1.344020655894036939594594115*I]~
[-24,6,-12,12,-24,12,16;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 11
sur -6 3 pr ac sh pr -pa fi clear sur
[0.2144904754090877899851952369+0.5304079581979132505512174396*I,0.2814066317792470393616990750+1.433977777516099261366201352*I,1.336126743727743620598187839+0.9590939109458655406777894201*I]~
[12,9,0,-3,6,18,4;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur -3 3 pr ac sh pr -pa fi clear sur
[0.08573989090823000669678871032+0.4792772637353836918167570564*I,-0.07075223784273863501493019475+2.208849011157006637730760755*I,1.343507871249031358288281095+0.8635463436371842991502805274*I]~
[9,6,0,-3,3,12,1;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur -3 6 pr ac sh pr -pa fi clear sur
[0.1374521773670062882805466102+0.6426559581100963298234238537*I,0.7475125596884471201184202960+1.677661750286856103689294738*I,1.280397658021827260538599518+0.9413333585249011015913144287*I]~
[15,9,0,-6,3,18,1;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 0 3 pr ac sh pr -pa fi clear sur
[-0.4695502934376969801824470552+0.5916897654455581153354191189*I,3.318226622672617252582898732+1.454280513636983856736041160*I,1.018845662162025677225262317+0.8752218745729723301015308509*I]~
[6,3,0,-3,0,6,-2;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 3 0 pr ac sh pr -pa fi clear sur
[1.712608065352166770324361507+0.5638770081299236503201669657*I,1.022849422412455824659650709+0.4059231796150523900819693231*I,1.611665822085991769410887879+0.9303176806253457864015473674*I]~
[-3,-3,0,0,-3,-6,-5;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 3 3 pr ac sh pr -pa fi clear sur
[-0.4073165079628271581686561304+1.873843174534010732216965586*I,1.667364589438515965531208842+0.4734979182609192372666696699*I,1.114070631164587299757637070+1.216746003974350629176394552*I]~
[3,0,0,-3,-3,0,-5;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 3 6 pr ac sh pr -pa fi clear sur
[0.08204673653387723332796382405+1.047953842311537354781474901*I,1.431439745415077718725388869+1.120566881479197437194663676*I,1.211691624510690503863310490+1.029048391557522693028572955*I]~
[9,3,0,-6,-3,6,-5;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 6 3 pr ac sh pr -pa fi clear sur
[0.8143959032227063393172516710+1.337851483516968390886817997*I,1.169980457492965882770571765+0.6246178799477918001300799579*I,1.352332855759200988989141395+1.099109437107020673879539299*I]~
[0,-3,0,-3,-6,-6,-8;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 15
sur -9 3 pr ac sh pr -pa fi clear sur
[0.3097842063131662835348251756+2.171446880634205200798987452*I,0.1430096300936672568944026663+1.237898941311029207318121367*I,0.7076711303121017462101014543+0.5402609866915235760716724400*I]~
[12,12,-9,-15,-9,-6,-20;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur -6 3 pr ac sh pr -pa fi clear sur
[0.4108791881303673888328135933+2.573021073622371569835411812*I,0.2826700244895791689112953669+1.330472718071702492061632499*I,0.7117494261866743808429454966+0.5121193140605440326410223827*I]~
[9,9,-6,-12,-9,-6,-17;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur -3 3 pr ac sh pr -pa fi clear sur
[0.9743167804427188961058996292+3.028994107768309218084066284*I,0.5317743225362542476068232819+1.328357193348736130209586951*I,0.6897893428847270485922428498+0.4722788048606289017254431895*I]~
[6,6,-3,-9,-9,-6,-14;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur 0 3 pr ac sh pr -pa fi clear sur
[1.894260986402981245811882290+2.776961074558717824163397012*I,0.7300245291357639424251694946+1.120152827026758118095499444*I,0.6316249973141448551625840007+0.4577126906757782806582191105*I]~
[3,3,0,-6,-9,-6,-11;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur 3 3 pr ac sh pr -pa fi clear sur
[2.192356372915318128326820121+1.997541243869551483528609840*I,0.7352493124019714018786617046+0.8802545298400835833478553218*I,0.5785403247224233404050897937+0.4930155972724820479083828041*I]~
[0,0,3,-3,-9,-6,-8;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur 6 3 pr ac sh pr -pa fi clear sur
[1.981101641354705100803091952+1.467083310397078796768422567*I,0.6487783547217918485712894308+0.7301671233840703229993219641*I,0.5686624996170601221173269403+0.5504200885397630782757148998*I]~
[-3,-3,6,0,-9,-6,-5;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur 9 3 pr ac sh pr -pa fi clear sur
[1.705635429218163398800521721+1.249397023501188760227919380*I,0.5518119098751910673964540865+0.6550817899214764831100881170*I,0.5938677888058988885513030277+0.5877483727638594616013132664*I]~
[-6,-6,9,3,-9,-6,-2;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur 12 3 pr ac sh pr -pa fi clear sur
[1.501410954036372304109692716+1.178255006492364277250986718*I,0.4694116734937361150694763496+0.6241162999438270595217750456*I,0.6225535890201791371301492698+0.5975289577132930860033959585*I]~
[-9,-9,12,6,-9,-6,1;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 16
sur -9 3 pr ac sh pr -pa fi clear sur
[1.550767232424918303960734257+1.713383162213822267378350763*I,0.5115392905362887068829868756+0.8349022395264977935963679190*I,0.08418332983367155944688748312+0.8006978173104216053579747605*I]~
[18,0,9,-24,6,6,-20;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur -6 3 pr ac sh pr -pa fi clear sur
[1.981101641354705100803091952+1.467083310397078796768422567*I,0.6487783547217918485712894308+0.7301671233840703229993219641*I,0.09208557021019432376147735346+0.8787889849743155137592081035*I]~
[12,0,6,-18,6,6,-14;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur -3 3 pr ac sh pr -pa fi clear sur
[2.033064719655046718428364470+0.5505093904884122717692907706*I,0.7248774571683475444790975082+0.4520273974856384615066082221*I,0.3319434637958262108667695995+0.9964156158551112398429152724*I]~
[6,0,3,-12,6,6,-8;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur -3 6 pr ac sh pr -pa fi clear sur
[1.406717135212167662971969997+0.9290401855437375593445067424*I,0.4346101398679393853250052018+0.5041792904382412370095731163*I,0.2103587425168000503096647690+0.7657702443802122668459238653*I]~
[6,0,3,-18,12,12,-8;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 0 3 pr ac sh pr -pa fi clear sur
[1.239557480924412565408214790+0.4673060215009189661484874201*I,0.4214296501397544835176789203+0.1748260756203806338530200851*I,0.3376410213776269870195455728+0.5622795120623012438991821449*I]~
[0,0,0,-6,6,6,-2;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 3 0 pr ac sh pr -pa fi clear sur
[0.5394086088849545338108077892+0.2604275996135008766320778585*I,-0.1281657157518094367626705904+0.09362369775031857378958794056*I,-0.4962185805035837732182908089+0.6022196940830637210632131747*I]~
[-6,0,-3,6,0,0,4;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 3 3 pr ac sh pr -pa fi clear sur
[1.000516452005641182963061282+0.5846818216230198599543517936*I,0.1856827942638129155797529193+0.2577005547041961044943749718*I,0.1307840807989206014596636546+0.5760594594284121424224250441*I]~
[-6,0,-3,0,6,6,4;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 3 6 pr ac sh pr -pa fi clear sur
[1.049785763890302591056623082+0.8276639758213838907562647069*I,0.2295443930643486886981693915+0.4317454209303566451688112302*I,0.1511628681253930204564520741+0.6858306416776022350373156792*I]~
[-6,0,-3,-6,12,12,4;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 6 3 pr ac sh pr -pa fi clear sur
[0.8472103472004931453469777779+0.7191511198276552496063141259*I,0.08455267258454981691163221011+0.3692889539935018784552482948*I,0.07427164728442572325723279071+0.6660818422279371783244051781*I]~
[-12,0,-6,6,6,6,10;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 17
sur -9 3 pr ac sh pr -pa fi clear sur
[0.4664430526952343100768538968+0.8708380733621650472504662307*I,-0.1700409825608941271934125763+0.5289809183516504318519760092*I,0.6188631357353469586802559408+0.5410715682945363917241751215*I]~
[-6,3,0,9,6,0,4;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur -6 3 pr ac sh pr -pa fi clear sur
[0.3199797336972015137994687702+0.7653283098541479472806699243*I,-0.3149711297404914828254282590+0.4709898222788983699965246585*I,0.5686624996170601221173269403+0.5504200885397630782757148998*I]~
[-3,3,0,6,3,0,1;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur -3 3 pr ac sh pr -pa fi clear sur
[0.006712522987624194991220023809+0.6194055957305136101316563798*I,-0.7539059380133027675618709633+0.4017485937956360818689339854*I,0.4642042178429136453849815812+0.6923670476043719360269242591*I]~
[0,3,0,3,0,0,-2;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur -3 6 pr ac sh pr -pa fi clear sur
[0.01912191590891813345288183979+1.137889733989486746531672096*I,-0.3954336363190544929626450562+0.9032659483708386177384486402*I,0.6526298540529003580021974359+0.6329007230711276965722955983*I]~
[3,6,0,3,-3,0,-5;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 0 3 pr ac sh pr -pa fi clear sur
[-1.024477626423439198363914769+0.8398352571811265143438651534*I,-0.8687087742611541294538333266+1.694594715123966090538514633*I,0.8774388331233463800247544482+0.7448617666197442365931704286*I]~
[3,3,0,0,-3,0,-5;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 3 0 pr ac sh pr -pa fi clear sur
[6.087587001348336483467296681+3.716428413781644464983123902*I,1.645163358523916601394124164+0.9302083206445617159463774073*I,0.5751725592995580559390529948+0.2315037703847863843577539131*I]~
[3,0,0,-3,-3,0,-5;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 3 3 pr ac sh pr -pa fi clear sur
[-0.8404903518618236483920937920+2.554331361088025302204850034*I,-0.001510742499513714528852210266+1.710330615373170937535991966*I,0.7993666130751509759197912764+0.5297679078823529329968521499*I]~
[6,3,0,-3,-6,0,-8;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 3 6 pr ac sh pr -pa fi clear sur
[0.03994376430791642146187682774+1.805750417434481365985047208*I,-0.07241499517827309768617418277+1.203863878646044366480412851*I,0.7127765399906117676838935713+0.5758984538234314963894765535*I]~
[9,6,0,-3,-9,0,-11;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 6 3 pr ac sh pr -pa fi clear sur
[0.4108791881303673888328135933+2.573021073622371569835411812*I,0.2826700244895791689112953669+1.330472718071702492061632499*I,0.7117494261866743808429454966+0.5121193140605440326410223827*I]~
[9,3,0,-6,-9,0,-11;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]


==> anc/three_torsion/stripper.py <==
#!/usr/bin/python

#This thing strips out the 'solution type:...' lines.  This is needed to use
#Purcells reworking of moser's algorithm without massive headaches.



snapoutfile = open('snapoutfile', "a")
results = open('snap.results', "r")
lines = results.readlines()
for i in range(len(lines)):
	if not 'solution' in lines[i]:
		snapoutfile.write(lines[i])
results.close()
snapoutfile.close()




==> anc/three_torsion/volumecomp/deltas <==
0.00241036817513406655771451874639862616289056334672921440527419932388953185647897086801552574345226881211624005277247024542986967478143590344626060210324419544645124631550730098550011126674500693046720252858046623
0.00278142955662830435297951789723686937396503152007616865225359196695981605501249980706894161046628244178470173488983129222103299726380450086121930218637384290565690300974608869894282642084105563926477749286673633
0.00124496475918904880729758947856679563762782676899150417868600738557202905695577770924909565344356002468264519516519802891921107629073230771676348007099351120214239074561685081834187566630488922942630473679766976
0.00200128002975150816037934893692602173845452662986574352664885075508603427295740121279900171107504591394626530428475166191328373854719748904591851762359523004689898129902819408449030802754284681105366087790522729
0.00185299731344700003230686160721894906418512129872983000013710786073591377855970336761359240813238257424864425475294494804774537911879359128581206892345582321245309823953873727479616569510791792242724955026419144
0.00523981566846033469781676003762470391644748694087827867078414618931938702196269338415649458814726821953640611835021277863459779623490323155063051096207636205056055964118311657320658607921599679805153703138269998
0.00423364301428445867640621081474122871392447566491652924509751932551890078364472322722145853673255292614389714481838743983338830783728051397280869256587426217216165426827395884502839207838893960359852855354264823
0.00358115216480280209119035378343731350851844145838294969467097425234214051758269733321679090024182765038651182226250554473410512778541092533883777198823062356629181921940398027952047940301960371779990825457591341
0.00331414011386256984115163703357822121211386137315840996617009191471705873905352483425352355204549093684655318098523265661650024023974067057091294737032559781074743406119581502618686917311740692629900166483704997
0.00318289073211888390821916505919456175199659067610275761482653922627013222658787586667263588751447083228456278512774336563199687053223783350650905973472080709331670043755827711279168945032540839898316641460538134
0.00171887715546391710631650974564982707844101596749783501568603951529460295224934201746867551743456125819025769540948160203842624619357753587267410040102216728242383718084576519264934848087196035307226898104261896
0.00330058561235774708222013826636123295415026827157125178204915416323140227624938155349129006780964570012041525992069113622329482363137177208969731947254607597896714917102951486783002219418490372042433274191894685
0.00193687082688239752925429310094342705134492645251229808054320053530485964302513145482762228955109137080454877463501018502868244328157562318175223625022757332173310973040521296145676986456427224823975475611544742
0.00416235032106853600502743688682756904857530963822705748706405564060375011487745516540857343839919788593581711179282428102808770066877997591672851679207553724400562605729232103341369496319178861028767337259657899
0.00388006137255273301833276685493630248292666379469936365596135184109127150632307970370701730722365955101328383370605052152367722965806030016358123050467565615355359166509393103934295925808616575687203708239952535
0.00132967574677657973340074143050649835536311625788659005496268602201572769921287568408123905225882419198745337816690024655527193480101906027772376184497077938310966618807387967129897037849661603415162244438939782
0.00555903319479070723745231550831384750884453763634017108215699503585117072707275924594325564078271494099905143232629644932961608054793683812783178904697120367519470216656185494326420037848744662496658555570548570
0.00122646805150976727505591181501766331600284104888192594613619412029052579785953563547462282119840244278442942915286510832535877747413790588703660130815527971642943056275272329090866668482504714856291072157629968
0.000719473458166290317664591529800948792832922589370382415040336231559920160747203651466455299714181168112822861171395638288511008149892795636490205251820938460147246668282580128799666384717933625651700571584734721
0.000382692699173877388379944589583317906180360811577939145948760427825988472761152310697254461292011582138828978104319172955454716720044262602872085407481053427717707695057014682143995697977912358510443185099140450
0.000600775230229556784272994035634454790565867160804423388022077573998007178674283636908862020700475050405502444368590769534935334373181440922793013739225376112965829435901176369636999936566292519593301290821289750
0.000809727870861887829475378759443880430842123676725374243010219111524106748671361397597358366187186480532975680112512441521978491373010545617968452541446261634781920950701908347417611858753072322073095238704651138
0.000393481423239039997532641286242068346684841753586623552793880995397090106381426192518430924007562054257326520055513092095685102752258144964917296646938961020494601978109565491353348400922530229232322562454044141
0.000253227552183810263047261309418681896994196940164169824120718138640958342626986703238487587439701751938411390726338088294203686770442197272006396983025744887068633960909174346843265630400461352599698014138702217
0.000206005450524104205547709284023132545853994109894062733894849402063666311331460613839220098617093654348001054779153769574068974156368159707712844684009082015550974004980684167358781805430549120017233085738127493
0.00117601219265062213884865821597261037723902576416064211193007709336203299432377736569130059972768170345363265600196229631297978326842302749599059947387693140682430030584156704391371419753914170398477797434379589
0.000107762567078394755106078292602494160119524242163764768414471181984977710300413786977561897331624025249874082239050169926181429881680707950428340661707060886679053797743864040671259294170227725073118646391414246
0.000356637534397992808329011876050750428754781352097961748876896217142919840548099320755697167746143477848350381810801324639772408741988150007826010014322293259800484858653599178919428310811811748093762300365221900
0.000281674847874844346816299228997557873473369739141866805009422592273480766696195437783676208494795191042716841477168318719101724308866753755594777914772429920808379700279645193863812629860765218109234550010944746
0.000153357856140453186627830044486585530809630282619281366119150113990478694657333205902209475606207354072840784894240619305102830631315869420241151209621332673598594787531021744051321656134479688790143423112654119
0.000480105651740270287456070275467249467435185814349619521445700426263553198440940162255032741792615511454873477093734921888045787390741791977116941611167187903940164319891539462973274125901311726325347165259587632
0.00103415422547385437613558413531980926398856277174441910789660072184661252541449475290292297206439797724732549185175714581984470249720266232244056113124900730150163867901088933018790588388676661333089399500986533
0.00589848547743115305381012389900081969376374675350204824491034390817756808226999756775864987822904167651817045675346565433076636889407896151892155351355193800438245236508419975838875097491632942570142830450052516
0.00250808472872930275064001142172124142685207827495874185751628976367921921978966405504464459372563287575073324586012698593277585906321396536819983718283353640251628803297031984305150291247942305083551015036584759
0.00129105728689374243000286053039681859587280872712518134862166859235998643840376102633239836434197166362497436194355651265247277526662342541562503190306534401637997174077827517772097587999147887900296418095865714
0.000466885991057886656258029643631197663018791912501448625674597903634938522410131529373194937116018066546465408058328442233503650718449902752699616804039566290193126993020326588609587139282316027837492916680971003
0.000493291806285773976331462261896288448885840584370291422247782195310726805605869897087015808813239656074004569340976505206932099982766168158426693981125882651086450261182325514321769921127921563890200176727133566
0.000575360236295224571535028595892937177554499865540788435569561152724404610126359580567557298061235001109081652329072136310267086377209769844178062842267330446294717950908424548319284311667380413604483767917823573
0.000640657805743128389729958485969834749510007268413642037749177823028844589640838367354397573198565814922644281872619158142288776280950908824615438682048403326863053847764353446030823573985854878841664322137253727
0.000640728662294735640574985652079099210482853308303204573751475702392946039304895014927640322325628698343074882553768359662957841462986669494017109717521609054711389987943526890693941799465277101856802591300522608
0.00203686515330471214870277063948294227402214737100539290907087846258544393817209396459992133219129960613133174383545870201215023253091843726735030868428267782000740606463064341532794954985280120633727908170824702
0.000446671185293237755744080163636071930211547629834606081876683642580309369859514019989622521220184656457510115623964415505399595943508651648350101727870087836838612613992486210189376942586125574079469778017826888
0.00407201079807052890684256150197706282707939663860987772053761207204466194423799796184491259221135427969782666601179940524785891201270259800600635908225707036762447125033087240988681763779915040415663256899930526
0.00267721773828478973177277786025603164971900632637504993400275747436077172935446224324831085976342613891707401197048871451879504721049917583112525321338789160076235797472641557261622892392121888277376357958374966
0.00176857833309343681054353196761543829370263438658866413033662967925344100537147813820100643931001825348991978976058461044647439104699129423766750159695501094799498990411080309754313118900691022644512862605050844
0.00685832787804129714253236003269031360937174328251527181611750865855190488234842863338067181013754759148895080998760783067333015445447170999067183688968929025429439536835358831477047843382816561495323420528448530
0.000657301340495328690727196301079331637024842544043302794303749567105627030996962075554655751841913011858792639905915852205301117447902956652552331552705127245686228703616474761261202306637053921345703349949587334
0.00377321633025113681075289384168619335052642072590754162043551908825512390375524840438765686203523222047202243566654210665878911480236197831048260075331158563452073376770137984688560638866570636737288029882538138
0.00379168826114980346596247082272488478930140365942691997383429919728306238761359639568131571653087549077662747135824265799024790872709278764287785672331095422709001058974165464457757846940234128646114496443257700
0.00293724526382990506185188988095103747433589843229532873842050280862956076046291590094524796111002001525788412481503871848388921844222834423968396739180493517044635772061832207834041717502345872845674877630299958
0.00250230204533320076500357804094952080483132890389802202153116611586994016327013164478070287511450803399958488060263526396434874521930762700412674465651692619365468748571537347491444156381163556592776051670681256
0.00492540036139848346418877956224086339371938568397092952628082315601590973855514878714273312077993990697265866671132705874676655024468543545951282883964756873203869948691228168716402344180956739095380194259527063
0.00221305711759679847860182407478693622606508365906228497007709830707875749849427912053109500277927519704090467134915850210334390401022758746805172671736258774043940816597468358915231249274543838727559224567960990
0.0174171119667817418781581444833367163544473375812275418887038608963221542697825397990092676867784456501052745258572010061069530123746801256026123492380786347449688236494158751151513599185872926605830374693361072
0.00846935877081036745341613028351081508099516940818670682107188597978631031656519606966957206497223054734257232644475398650649607162095715571238545506471248443807770073202161755966611135810066973180723523774537226
0.00241036817513406655771451874639862616289056334672921440527419932388953185647897086801552574345226881211624005277247024542986967478143590344626060210324419544645124631550730098550011126674500693046720252858046623
0.00278142955662830435297951789723686937396503152007616865225359196695981605501249980706894161046628244178470173488983129222103299726380450086121930218637384290565690300974608869894282642084105563926477749286673633
0.00124496475918904880729758947856679563762782676899150417868600738557202905695577770924909565344356002468264519516519802891921107629073230771676348007099351120214239074561685081834187566630488922942630473679766976
0.00200128002975150816037934893692602173845452662986574352664885075508603427295740121279900171107504591394626530428475166191328373854719748904591851762359523004689898129902819408449030802754284681105366087790522729
0.00185299731344700003230686160721894906418512129872983000013710786073591377855970336761359240813238257424864425475294494804774537911879359128581206892345582321245309823953873727479616569510791792242724955026419144
0.0207237297485793186767097000039922311562044690082237143763370953449815062220588855297130580570198273181200623822380065344616673399713166816628213500005475075242015045523277840812555140575931945374746975939101856
0.0140240778157523968218321375701240649384259006741784922510011705054500588901409132612119761134213699328405265125092046069808431446829471193645589845514530315823898651394241178770987697661554367099357480455386865
0.00905997378887028760449356840950439495524695768801689513653430008146730154584592635838043284129723927682525907108388407474222525986983669720002605577711617675357009627123763094073235790800621559275979157398617602
0.00665770194977035316612903170152921795123072891628524683825424403028950844939675816428139693681645666629288258696291861996783501308639113186400704515129985529011196582346323374222718546866673809375998195429118666
0.00523981566846033469781676003762470391644748694087827867078414618931938702196269338415649458814726821953640611835021277863459779623490323155063051096207636205056055964118311657320658607921599679805153703138269998
0.00423364301428445867640621081474122871392447566491652924509751932551890078364472322722145853673255292614389714481838743983338830783728051397280869256587426217216165426827395884502839207838893960359852855354264823
0.00358115216480280209119035378343731350851844145838294969467097425234214051758269733321679090024182765038651182226250554473410512778541092533883777198823062356629181921940398027952047940301960371779990825457591341
0.00331414011386256984115163703357822121211386137315840996617009191471705873905352483425352355204549093684655318098523265661650024023974067057091294737032559781074743406119581502618686917311740692629900166483704997
0.00318289073211888390821916505919456175199659067610275761482653922627013222658787586667263588751447083228456278512774336563199687053223783350650905973472080709331670043755827711279168945032540839898316641460538134
0.00126638861027433615427212560240977500467727897229679360715216021017269320092383433548808491128616162934437239759826192012565444681485438332547513268752090836775685616028759496870397303767740448544811603493801731
0.000512820065242482098723250509066940745113850971714140235351733539911207646112617404871042333906637460493507848675657267347815855467042297526334848506594767857082924317081610135679864139453732218512547207718747268
0.000470538163555309864422065717892577889709214170654948418243423119660744677669150391240006643104507810954084055241407860599471358298639797812223641121954425190143452243562339431566166383501549153099520333274369656
0.000960494200009654302128092101520400367938855046570462766945666997123145203967210771239114115801386556459023095665005082389109477349853561538287237266663519189643218629198846714533368218946258482280470728790395845
0.00171887715546391710631650974564982707844101596749783501568603951529460295224934201746867551743456125819025769540948160203842624619357753587267410040102216728242383718084576519264934848087196035307226898104261896
0.00330058561235774708222013826636123295415026827157125178204915416323140227624938155349129006780964570012041525992069113622329482363137177208969731947254607597896714917102951486783002219418490372042433274191894685
0.00193687082688239752925429310094342705134492645251229808054320053530485964302513145482762228955109137080454877463501018502868244328157562318175223625022757332173310973040521296145676986456427224823975475611544742
0.00416235032106853600502743688682756904857530963822705748706405564060375011487745516540857343839919788593581711179282428102808770066877997591672851679207553724400562605729232103341369496319178861028767337259657899
0.00388006137255273301833276685493630248292666379469936365596135184109127150632307970370701730722365955101328383370605052152367722965806030016358123050467565615355359166509393103934295925808616575687203708239952535
0.000388642423764196763469716352924760372609617635605634123714707654866263299542129045920092587651860885126143407809267879146441273836138627985089319534720738384793087767688108518931722570165759762798209594227758279
0.000275437566038019319831217814618512778075773647909704134205823123471508198889571799196457295555222930640421762343996414284747540130251526257237757371932450638055161559412094868326171842928128705040398426112439458
0.000398200704864394980423997168054595522450988029288155598099998655925515370216344206397840530663595974583701132033425357468013800315255751368697131558378666766110416483535032666729837235708374645231053423281712962
0.00132967574677657973340074143050649835536311625788659005496268602201572769921287568408123905225882419198745337816690024655527193480101906027772376184497077938310966618807387967129897037849661603415162244438939782
0.00555903319479070723745231550831384750884453763634017108215699503585117072707275924594325564078271494099905143232629644932961608054793683812783178904697120367519470216656185494326420037848744662496658555570548570
0.00122646805150976727505591181501766331600284104888192594613619412029052579785953563547462282119840244278442942915286510832535877747413790588703660130815527971642943056275272329090866668482504714856291072157629968
0.000719473458166290317664591529800948792832922589370382415040336231559920160747203651466455299714181168112822861171395638288511008149892795636490205251820938460147246668282580128799666384717933625651700571584734721
0.000382692699173877388379944589583317906180360811577939145948760427825988472761152310697254461292011582138828978104319172955454716720044262602872085407481053427717707695057014682143995697977912358510443185099140450
0.000136114694378934278162353149223887658659660912450058511871589375546472931258103351937329939979644724961271240106827509198721015017324903163163825145496472772325626226245384678214338797435671933750176642844073681
0.000182091914847511563662245262013123635514876920350172583212467813313355536288434300183387315281905283898693177587083139023850692019810192447728802646484656326130486002645650219408393154385394362932141069601665104
0.000261068216400362141522829037382090565545023879049252648443732524958436662117839284128720801390535687651196526162173046255452291675402618909408253995162970327539415603768692791903331691257353677365665785445723363
0.000382110795773112455359010717315811280796632742913662689320995102340915930375837783812696164687812042098182250346782827659344233833962824042775210200610767822744439214464611969345488725692663571997883339142883900
0.000600775230229556784272994035634454790565867160804423388022077573998007178674283636908862020700475050405502444368590769534935334373181440922793013739225376112965829435901176369636999936566292519593301290821289750
0.000809727870861887829475378759443880430842123676725374243010219111524106748671361397597358366187186480532975680112512441521978491373010545617968452541446261634781920950701908347417611858753072322073095238704651138
0.000393481423239039997532641286242068346684841753586623552793880995397090106381426192518430924007562054257326520055513092095685102752258144964917296646938961020494601978109565491353348400922530229232322562454044141
0.000253227552183810263047261309418681896994196940164169824120718138640958342626986703238487587439701751938411390726338088294203686770442197272006396983025744887068633960909174346843265630400461352599698014138702217
0.000206005450524104205547709284023132545853994109894062733894849402063666311331460613839220098617093654348001054779153769574068974156368159707712844684009082015550974004980684167358781805430549120017233085738127493
0.000180398051741536236409737487898023377403639684051129849262327529378038457701907865802410369302740113371297944895521332407515910620507410718129535134598521922375335199405400483816101081941272034931893724760121528
0.000333397561196733578070402222625087438289894830729727421169971826701730379087541602131460546500674719383719531478289963689947466040859827698599562013815586428965278800611314181077965663106088760749614522936853548
0.000273704963285452500901524688405304509636600940782396312119382554123792096279169459340484818406128478347950580805844494325946741301219350213763276375977540341711054687405609317366048904701024021180179189863140432
0.000166492923688493074765565535109182090519452261980329227196060546427775947502722025615233815257988965266923148628674795950841247957630803216002286827355658485600596090223900154361887884108909460065696471592770167
0.00119230120477941232476418758827023220874486697330072546112006829461002331281059475943736070412914203475669342068381753316042463211848312186006201883176252339796382448968376205602320011423482165308563041399070542
0.00117601219265062213884865821597261037723902576416064211193007709336203299432377736569130059972768170345363265600196229631297978326842302749599059947387693140682430030584156704391371419753914170398477797434379589
0.000107762567078394755106078292602494160119524242163764768414471181984977710300413786977561897331624025249874082239050169926181429881680707950428340661707060886679053797743864040671259294170227725073118646391414246
0.000356637534397992808329011876050750428754781352097961748876896217142919840548099320755697167746143477848350381810801324639772408741988150007826010014322293259800484858653599178919428310811811748093762300365221900
0.000281674847874844346816299228997557873473369739141866805009422592273480766696195437783676208494795191042716841477168318719101724308866753755594777914772429920808379700279645193863812629860765218109234550010944746
0.000153357856140453186627830044486585530809630282619281366119150113990478694657333205902209475606207354072840784894240619305102830631315869420241151209621332673598594787531021744051321656134479688790143423112654119
0.000325233865100883363865430399651041636344749038399940317029809325821577478470183094510478358140825348307017251223354518554134625921020504186557702045529567063313120994688935737289529878021557827188423874093896372
0.000152443797934137484730908362658584861701448962390117229909962808489740820417094257791865597599605506483447892575280106010483473920951518977732825099312831787950764430121509954915808836500149440707509744226397015
0.000243228895952703918632729148232844731545351581841511157137767382525313211283260230183265479927968509881743245429746394957555507186491067165038345297600600818537613463710737451596671582438059074862291759655586766
0.000480105651740270287456070275467249467435185814349619521445700426263553198440940162255032741792615511454873477093734921888045787390741791977116941611167187903940164319891539462973274125901311726325347165259587632
0.00103415422547385437613558413531980926398856277174441910789660072184661252541449475290292297206439797724732549185175714581984470249720266232244056113124900730150163867901088933018790588388676661333089399500986533
0.00589848547743115305381012389900081969376374675350204824491034390817756808226999756775864987822904167651817045675346565433076636889407896151892155351355193800438245236508419975838875097491632942570142830450052516
0.00250808472872930275064001142172124142685207827495874185751628976367921921978966405504464459372563287575073324586012698593277585906321396536819983718283353640251628803297031984305150291247942305083551015036584759
0.00129105728689374243000286053039681859587280872712518134862166859235998643840376102633239836434197166362497436194355651265247277526662342541562503190306534401637997174077827517772097587999147887900296418095865714
0.000537993293747389235772216206423527186148079447909193195686312563676074449688416670913388106291344322985626999143255786500483386709743304976366626314751528680692316783587375887351775418560969280552787274291671187
0.000469067204620111820856542212223359278084053225081795843950218670958966285564145855306989482309021279452922860193310172077086218637132771163695526519287459269988439136846529164172762924179091169333430606477915089
0.000378592181298198714629733923442699491617875413679604752865947494362644435994549207594173628928514071670439056051255672039356890912700336989793240280079598927058606584938239661457076917872917423072569143250489644
0.000466885991057886656258029643631197663018791912501448625674597903634938522410131529373194937116018066546465408058328442233503650718449902752699616804039566290193126993020326588609587139282316027837492916680971003
0.000493291806285773976331462261896288448885840584370291422247782195310726805605869897087015808813239656074004569340976505206932099982766168158426693981125882651086450261182325514321769921127921563890200176727133566
0.000575360236295224571535028595892937177554499865540788435569561152724404610126359580567557298061235001109081652329072136310267086377209769844178062842267330446294717950908424548319284311667380413604483767917823573
0.000640657805743128389729958485969834749510007268413642037749177823028844589640838367354397573198565814922644281872619158142288776280950908824615438682048403326863053847764353446030823573985854878841664322137253727
0.000640728662294735640574985652079099210482853308303204573751475702392946039304895014927640322325628698343074882553768359662957841462986669494017109717521609054711389987943526890693941799465277101856802591300522608
0.000844769344565391755227972317738919317675911026462461547777465505986176704862938294954375269529084733432323760095611132412903800875950223446741225476556230770189153806998438851239010263969794471293328114029104116
0.00129846011738401637729845832589580054161224880281224305569410720354092304255725130258800066263945282404782954803171694980330480948249517820383268418802922949233270678325904710016869657573602478418888859168212611
0.000794480070730697041540027474170647687406069880195080778650243223909631700859163072961037933292025025930409755396644863238425528673218224226915622602282060590627237035172394317478143502427747281388570500044207532
0.00116936598947195376592453208169704094388976797650928089872316921100224164155568267600693330447130743705147585428744630679970626499477878622528867090246891138239019932312405283422192383772233364326766893652124146
0.00203686515330471214870277063948294227402214737100539290907087846258544393817209396459992133219129960613133174383545870201215023253091843726735030868428267782000740606463064341532794954985280120633727908170824702
0.000446671185293237755744080163636071930211547629834606081876683642580309369859514019989622521220184656457510115623964415505399595943508651648350101727870087836838612613992486210189376942586125574079469778017826888
0.00407201079807052890684256150197706282707939663860987772053761207204466194423799796184491259221135427969782666601179940524785891201270259800600635908225707036762447125033087240988681763779915040415663256899930526
0.00267721773828478973177277786025603164971900632637504993400275747436077172935446224324831085976342613891707401197048871451879504721049917583112525321338789160076235797472641557261622892392121888277376357958374966
0.00176857833309343681054353196761543829370263438658866413033662967925344100537147813820100643931001825348991978976058461044647439104699129423766750159695501094799498990411080309754313118900691022644512862605050844
0.00374724683782264875347248413250255111562930847706552566713135253459917815262608923134526248717070927632292446113047620452174114467672985711888084545049008311583889860888005472576207838882021244226039249220130870
0.00503682625077771100874824412330460818840824560583415695078431418051241398167719232225060145762288656242640926027635697062022668834220798268571903369894479399576664470057702769991950236273218466196731915244450452
0.0114720692531414847535954584813545424370121341320246033977014069944480982654359533683421882689782329112682529405865695910554938256578518212924351346169532955964824331357690747024021032700368031668291776155032154
0.00467253881074712142488182917933840354631097450066974416611546775005285489306342295982664957030956497039877511026991789224012998715035735668951883182042359014967807659961389918994705015623546889614024367446581707
0.00685832787804129714253236003269031360937174328251527181611750865855190488234842863338067181013754759148895080998760783067333015445447170999067183688968929025429439536835358831477047843382816561495323420528448530
0.000657301340495328690727196301079331637024842544043302794303749567105627030996962075554655751841913011858792639905915852205301117447902956652552331552705127245686228703616474761261202306637053921345703349949587334
0.00377321633025113681075289384168619335052642072590754162043551908825512390375524840438765686203523222047202243566654210665878911480236197831048260075331158563452073376770137984688560638866570636737288029882538138
0.00379168826114980346596247082272488478930140365942691997383429919728306238761359639568131571653087549077662747135824265799024790872709278764287785672331095422709001058974165464457757846940234128646114496443257700
0.00293724526382990506185188988095103747433589843229532873842050280862956076046291590094524796111002001525788412481503871848388921844222834423968396739180493517044635772061832207834041717502345872845674877630299958


==> anc/three_torsion/volumecomp/interleave.pl <==
#!/usr/bin/perl

use strict;

$#ARGV == 1 or die "USAGE: interleave.pl file1 file2\n";

open(my $input1, $ARGV[0]) or die "Unable to open $ARGV[0]!\n";
open(my $input2, $ARGV[1]) or die "Unable to open $ARGV[1]!\n";
my ($line1, $line2);

while(!eof($input1) && !eof($input2)){
    $line1=<$input1>;
    $line2=<$input2>;
    print $line1;
    print $line2;
}
while(<$input1>){
    print;
}
while(<$input2>){
    print;
}
close $input1;
close $input2;


==> anc/three_torsion/volumecomp/moseralg.output <==
   realprecision = 211 significant digits (210 digits displayed)
manifold 11 is complete hyperbolic, delta=0.00241036817513406655771451874639862616289056334672921440527419932388953185647897086801552574345226881211624005277247024542986967478143590344626060210324419544645124631550730098550011126674500693046720252858046623
manifold 12 is complete hyperbolic, delta=0.00278142955662830435297951789723686937396503152007616865225359196695981605501249980706894161046628244178470173488983129222103299726380450086121930218637384290565690300974608869894282642084105563926477749286673633
manifold 13 is complete hyperbolic, delta=0.00124496475918904880729758947856679563762782676899150417868600738557202905695577770924909565344356002468264519516519802891921107629073230771676348007099351120214239074561685081834187566630488922942630473679766976
manifold 14 is complete hyperbolic, delta=0.00200128002975150816037934893692602173845452662986574352664885075508603427295740121279900171107504591394626530428475166191328373854719748904591851762359523004689898129902819408449030802754284681105366087790522729
manifold 15 is complete hyperbolic, delta=0.00185299731344700003230686160721894906418512129872983000013710786073591377855970336761359240813238257424864425475294494804774537911879359128581206892345582321245309823953873727479616569510791792242724955026419144
manifold 16 is complete hyperbolic, delta=0.00523981566846033469781676003762470391644748694087827867078414618931938702196269338415649458814726821953640611835021277863459779623490323155063051096207636205056055964118311657320658607921599679805153703138269998
manifold 17 is complete hyperbolic, delta=0.00423364301428445867640621081474122871392447566491652924509751932551890078364472322722145853673255292614389714481838743983338830783728051397280869256587426217216165426827395884502839207838893960359852855354264823
manifold 18 is complete hyperbolic, delta=0.00358115216480280209119035378343731350851844145838294969467097425234214051758269733321679090024182765038651182226250554473410512778541092533883777198823062356629181921940398027952047940301960371779990825457591341
manifold 19 is complete hyperbolic, delta=0.00331414011386256984115163703357822121211386137315840996617009191471705873905352483425352355204549093684655318098523265661650024023974067057091294737032559781074743406119581502618686917311740692629900166483704997
manifold 20 is complete hyperbolic, delta=0.00318289073211888390821916505919456175199659067610275761482653922627013222658787586667263588751447083228456278512774336563199687053223783350650905973472080709331670043755827711279168945032540839898316641460538134
manifold 21 is complete hyperbolic, delta=0.00171887715546391710631650974564982707844101596749783501568603951529460295224934201746867551743456125819025769540948160203842624619357753587267410040102216728242383718084576519264934848087196035307226898104261896
manifold 22 is complete hyperbolic, delta=0.00330058561235774708222013826636123295415026827157125178204915416323140227624938155349129006780964570012041525992069113622329482363137177208969731947254607597896714917102951486783002219418490372042433274191894685
manifold 23 is complete hyperbolic, delta=0.00193687082688239752925429310094342705134492645251229808054320053530485964302513145482762228955109137080454877463501018502868244328157562318175223625022757332173310973040521296145676986456427224823975475611544742
manifold 24 is complete hyperbolic, delta=0.00416235032106853600502743688682756904857530963822705748706405564060375011487745516540857343839919788593581711179282428102808770066877997591672851679207553724400562605729232103341369496319178861028767337259657899
manifold 25 is complete hyperbolic, delta=0.00388006137255273301833276685493630248292666379469936365596135184109127150632307970370701730722365955101328383370605052152367722965806030016358123050467565615355359166509393103934295925808616575687203708239952535
manifold 26 is complete hyperbolic, delta=0.00132967574677657973340074143050649835536311625788659005496268602201572769921287568408123905225882419198745337816690024655527193480101906027772376184497077938310966618807387967129897037849661603415162244438939782
manifold 27 is complete hyperbolic, delta=0.00555903319479070723745231550831384750884453763634017108215699503585117072707275924594325564078271494099905143232629644932961608054793683812783178904697120367519470216656185494326420037848744662496658555570548570
manifold 28 is complete hyperbolic, delta=0.00122646805150976727505591181501766331600284104888192594613619412029052579785953563547462282119840244278442942915286510832535877747413790588703660130815527971642943056275272329090866668482504714856291072157629968
manifold 29 is complete hyperbolic, delta=0.000719473458166290317664591529800948792832922589370382415040336231559920160747203651466455299714181168112822861171395638288511008149892795636490205251820938460147246668282580128799666384717933625651700571584734721
manifold 30 is complete hyperbolic, delta=0.000382692699173877388379944589583317906180360811577939145948760427825988472761152310697254461292011582138828978104319172955454716720044262602872085407481053427717707695057014682143995697977912358510443185099140450
manifold 31 is complete hyperbolic, delta=0.000600775230229556784272994035634454790565867160804423388022077573998007178674283636908862020700475050405502444368590769534935334373181440922793013739225376112965829435901176369636999936566292519593301290821289750
manifold 32 is complete hyperbolic, delta=0.000809727870861887829475378759443880430842123676725374243010219111524106748671361397597358366187186480532975680112512441521978491373010545617968452541446261634781920950701908347417611858753072322073095238704651138
manifold 33 is complete hyperbolic, delta=0.000393481423239039997532641286242068346684841753586623552793880995397090106381426192518430924007562054257326520055513092095685102752258144964917296646938961020494601978109565491353348400922530229232322562454044141
manifold 34 is complete hyperbolic, delta=0.000253227552183810263047261309418681896994196940164169824120718138640958342626986703238487587439701751938411390726338088294203686770442197272006396983025744887068633960909174346843265630400461352599698014138702217
manifold 35 is complete hyperbolic, delta=0.000206005450524104205547709284023132545853994109894062733894849402063666311331460613839220098617093654348001054779153769574068974156368159707712844684009082015550974004980684167358781805430549120017233085738127493
manifold 36 is complete hyperbolic, delta=0.00117601219265062213884865821597261037723902576416064211193007709336203299432377736569130059972768170345363265600196229631297978326842302749599059947387693140682430030584156704391371419753914170398477797434379589
manifold 37 is complete hyperbolic, delta=0.000107762567078394755106078292602494160119524242163764768414471181984977710300413786977561897331624025249874082239050169926181429881680707950428340661707060886679053797743864040671259294170227725073118646391414246
manifold 38 is complete hyperbolic, delta=0.000356637534397992808329011876050750428754781352097961748876896217142919840548099320755697167746143477848350381810801324639772408741988150007826010014322293259800484858653599178919428310811811748093762300365221900
manifold 39 is complete hyperbolic, delta=0.000281674847874844346816299228997557873473369739141866805009422592273480766696195437783676208494795191042716841477168318719101724308866753755594777914772429920808379700279645193863812629860765218109234550010944746
manifold 40 is complete hyperbolic, delta=0.000153357856140453186627830044486585530809630282619281366119150113990478694657333205902209475606207354072840784894240619305102830631315869420241151209621332673598594787531021744051321656134479688790143423112654119
manifold 41 is complete hyperbolic, delta=0.000480105651740270287456070275467249467435185814349619521445700426263553198440940162255032741792615511454873477093734921888045787390741791977116941611167187903940164319891539462973274125901311726325347165259587632
manifold 42 is complete hyperbolic, delta=0.00103415422547385437613558413531980926398856277174441910789660072184661252541449475290292297206439797724732549185175714581984470249720266232244056113124900730150163867901088933018790588388676661333089399500986533
manifold 43 is complete hyperbolic, delta=0.00589848547743115305381012389900081969376374675350204824491034390817756808226999756775864987822904167651817045675346565433076636889407896151892155351355193800438245236508419975838875097491632942570142830450052516
manifold 44 is complete hyperbolic, delta=0.00250808472872930275064001142172124142685207827495874185751628976367921921978966405504464459372563287575073324586012698593277585906321396536819983718283353640251628803297031984305150291247942305083551015036584759
manifold 45 is complete hyperbolic, delta=0.00129105728689374243000286053039681859587280872712518134862166859235998643840376102633239836434197166362497436194355651265247277526662342541562503190306534401637997174077827517772097587999147887900296418095865714
manifold 46 is complete hyperbolic, delta=0.000466885991057886656258029643631197663018791912501448625674597903634938522410131529373194937116018066546465408058328442233503650718449902752699616804039566290193126993020326588609587139282316027837492916680971003
manifold 47 is complete hyperbolic, delta=0.000493291806285773976331462261896288448885840584370291422247782195310726805605869897087015808813239656074004569340976505206932099982766168158426693981125882651086450261182325514321769921127921563890200176727133566
manifold 48 is complete hyperbolic, delta=0.000575360236295224571535028595892937177554499865540788435569561152724404610126359580567557298061235001109081652329072136310267086377209769844178062842267330446294717950908424548319284311667380413604483767917823573
manifold 49 is complete hyperbolic, delta=0.000640657805743128389729958485969834749510007268413642037749177823028844589640838367354397573198565814922644281872619158142288776280950908824615438682048403326863053847764353446030823573985854878841664322137253727
manifold 50 is complete hyperbolic, delta=0.000640728662294735640574985652079099210482853308303204573751475702392946039304895014927640322325628698343074882553768359662957841462986669494017109717521609054711389987943526890693941799465277101856802591300522608
manifold 51 is complete hyperbolic, delta=0.00203686515330471214870277063948294227402214737100539290907087846258544393817209396459992133219129960613133174383545870201215023253091843726735030868428267782000740606463064341532794954985280120633727908170824702
manifold 52 is complete hyperbolic, delta=0.000446671185293237755744080163636071930211547629834606081876683642580309369859514019989622521220184656457510115623964415505399595943508651648350101727870087836838612613992486210189376942586125574079469778017826888
manifold 53 is complete hyperbolic, delta=0.00407201079807052890684256150197706282707939663860987772053761207204466194423799796184491259221135427969782666601179940524785891201270259800600635908225707036762447125033087240988681763779915040415663256899930526
manifold 54 is complete hyperbolic, delta=0.00267721773828478973177277786025603164971900632637504993400275747436077172935446224324831085976342613891707401197048871451879504721049917583112525321338789160076235797472641557261622892392121888277376357958374966
manifold 55 is complete hyperbolic, delta=0.00176857833309343681054353196761543829370263438658866413033662967925344100537147813820100643931001825348991978976058461044647439104699129423766750159695501094799498990411080309754313118900691022644512862605050844
manifold 56 is complete hyperbolic, delta=0.00685832787804129714253236003269031360937174328251527181611750865855190488234842863338067181013754759148895080998760783067333015445447170999067183688968929025429439536835358831477047843382816561495323420528448530
manifold 57 is complete hyperbolic, delta=0.000657301340495328690727196301079331637024842544043302794303749567105627030996962075554655751841913011858792639905915852205301117447902956652552331552705127245686228703616474761261202306637053921345703349949587334
manifold 58 is complete hyperbolic, delta=0.00377321633025113681075289384168619335052642072590754162043551908825512390375524840438765686203523222047202243566654210665878911480236197831048260075331158563452073376770137984688560638866570636737288029882538138
manifold 59 is complete hyperbolic, delta=0.00379168826114980346596247082272488478930140365942691997383429919728306238761359639568131571653087549077662747135824265799024790872709278764287785672331095422709001058974165464457757846940234128646114496443257700
manifold 60 is complete hyperbolic, delta=0.00293724526382990506185188988095103747433589843229532873842050280862956076046291590094524796111002001525788412481503871848388921844222834423968396739180493517044635772061832207834041717502345872845674877630299958
manifold 61 is complete hyperbolic, delta=0.00250230204533320076500357804094952080483132890389802202153116611586994016327013164478070287511450803399958488060263526396434874521930762700412674465651692619365468748571537347491444156381163556592776051670681256
manifold 62 is complete hyperbolic, delta=0.00492540036139848346418877956224086339371938568397092952628082315601590973855514878714273312077993990697265866671132705874676655024468543545951282883964756873203869948691228168716402344180956739095380194259527063
manifold 63 is complete hyperbolic, delta=0.00221305711759679847860182407478693622606508365906228497007709830707875749849427912053109500277927519704090467134915850210334390401022758746805172671736258774043940816597468358915231249274543838727559224567960990
manifold 64 is complete hyperbolic, delta=0.0174171119667817418781581444833367163544473375812275418887038608963221542697825397990092676867784456501052745258572010061069530123746801256026123492380786347449688236494158751151513599185872926605830374693361072
manifold 65 is complete hyperbolic, delta=0.00846935877081036745341613028351081508099516940818670682107188597978631031656519606966957206497223054734257232644475398650649607162095715571238545506471248443807770073202161755966611135810066973180723523774537226
manifold 66 is complete hyperbolic, delta=0.00241036817513406655771451874639862616289056334672921440527419932388953185647897086801552574345226881211624005277247024542986967478143590344626060210324419544645124631550730098550011126674500693046720252858046623
manifold 67 is complete hyperbolic, delta=0.00278142955662830435297951789723686937396503152007616865225359196695981605501249980706894161046628244178470173488983129222103299726380450086121930218637384290565690300974608869894282642084105563926477749286673633
manifold 68 is complete hyperbolic, delta=0.00124496475918904880729758947856679563762782676899150417868600738557202905695577770924909565344356002468264519516519802891921107629073230771676348007099351120214239074561685081834187566630488922942630473679766976
manifold 69 is complete hyperbolic, delta=0.00200128002975150816037934893692602173845452662986574352664885075508603427295740121279900171107504591394626530428475166191328373854719748904591851762359523004689898129902819408449030802754284681105366087790522729
manifold 70 is complete hyperbolic, delta=0.00185299731344700003230686160721894906418512129872983000013710786073591377855970336761359240813238257424864425475294494804774537911879359128581206892345582321245309823953873727479616569510791792242724955026419144
manifold 71 is complete hyperbolic, delta=0.0207237297485793186767097000039922311562044690082237143763370953449815062220588855297130580570198273181200623822380065344616673399713166816628213500005475075242015045523277840812555140575931945374746975939101856
manifold 72 is complete hyperbolic, delta=0.0140240778157523968218321375701240649384259006741784922510011705054500588901409132612119761134213699328405265125092046069808431446829471193645589845514530315823898651394241178770987697661554367099357480455386865
manifold 73 is complete hyperbolic, delta=0.00905997378887028760449356840950439495524695768801689513653430008146730154584592635838043284129723927682525907108388407474222525986983669720002605577711617675357009627123763094073235790800621559275979157398617602
manifold 74 is complete hyperbolic, delta=0.00665770194977035316612903170152921795123072891628524683825424403028950844939675816428139693681645666629288258696291861996783501308639113186400704515129985529011196582346323374222718546866673809375998195429118666
manifold 75 is complete hyperbolic, delta=0.00523981566846033469781676003762470391644748694087827867078414618931938702196269338415649458814726821953640611835021277863459779623490323155063051096207636205056055964118311657320658607921599679805153703138269998
manifold 76 is complete hyperbolic, delta=0.00423364301428445867640621081474122871392447566491652924509751932551890078364472322722145853673255292614389714481838743983338830783728051397280869256587426217216165426827395884502839207838893960359852855354264823
manifold 77 is complete hyperbolic, delta=0.00358115216480280209119035378343731350851844145838294969467097425234214051758269733321679090024182765038651182226250554473410512778541092533883777198823062356629181921940398027952047940301960371779990825457591341
manifold 78 is complete hyperbolic, delta=0.00331414011386256984115163703357822121211386137315840996617009191471705873905352483425352355204549093684655318098523265661650024023974067057091294737032559781074743406119581502618686917311740692629900166483704997
manifold 79 is complete hyperbolic, delta=0.00318289073211888390821916505919456175199659067610275761482653922627013222658787586667263588751447083228456278512774336563199687053223783350650905973472080709331670043755827711279168945032540839898316641460538134
manifold 80 is complete hyperbolic, delta=0.00126638861027433615427212560240977500467727897229679360715216021017269320092383433548808491128616162934437239759826192012565444681485438332547513268752090836775685616028759496870397303767740448544811603493801731
manifold 81 is complete hyperbolic, delta=0.000512820065242482098723250509066940745113850971714140235351733539911207646112617404871042333906637460493507848675657267347815855467042297526334848506594767857082924317081610135679864139453732218512547207718747268
manifold 82 is complete hyperbolic, delta=0.000470538163555309864422065717892577889709214170654948418243423119660744677669150391240006643104507810954084055241407860599471358298639797812223641121954425190143452243562339431566166383501549153099520333274369656
manifold 83 is complete hyperbolic, delta=0.000960494200009654302128092101520400367938855046570462766945666997123145203967210771239114115801386556459023095665005082389109477349853561538287237266663519189643218629198846714533368218946258482280470728790395845
manifold 84 is complete hyperbolic, delta=0.00171887715546391710631650974564982707844101596749783501568603951529460295224934201746867551743456125819025769540948160203842624619357753587267410040102216728242383718084576519264934848087196035307226898104261896
manifold 85 is complete hyperbolic, delta=0.00330058561235774708222013826636123295415026827157125178204915416323140227624938155349129006780964570012041525992069113622329482363137177208969731947254607597896714917102951486783002219418490372042433274191894685
manifold 86 is complete hyperbolic, delta=0.00193687082688239752925429310094342705134492645251229808054320053530485964302513145482762228955109137080454877463501018502868244328157562318175223625022757332173310973040521296145676986456427224823975475611544742
manifold 87 is complete hyperbolic, delta=0.00416235032106853600502743688682756904857530963822705748706405564060375011487745516540857343839919788593581711179282428102808770066877997591672851679207553724400562605729232103341369496319178861028767337259657899
manifold 88 is complete hyperbolic, delta=0.00388006137255273301833276685493630248292666379469936365596135184109127150632307970370701730722365955101328383370605052152367722965806030016358123050467565615355359166509393103934295925808616575687203708239952535
manifold 89 is complete hyperbolic, delta=0.000388642423764196763469716352924760372609617635605634123714707654866263299542129045920092587651860885126143407809267879146441273836138627985089319534720738384793087767688108518931722570165759762798209594227758279
manifold 90 is complete hyperbolic, delta=0.000275437566038019319831217814618512778075773647909704134205823123471508198889571799196457295555222930640421762343996414284747540130251526257237757371932450638055161559412094868326171842928128705040398426112439458
manifold 91 is complete hyperbolic, delta=0.000398200704864394980423997168054595522450988029288155598099998655925515370216344206397840530663595974583701132033425357468013800315255751368697131558378666766110416483535032666729837235708374645231053423281712962
manifold 92 is complete hyperbolic, delta=0.00132967574677657973340074143050649835536311625788659005496268602201572769921287568408123905225882419198745337816690024655527193480101906027772376184497077938310966618807387967129897037849661603415162244438939782
manifold 93 is complete hyperbolic, delta=0.00555903319479070723745231550831384750884453763634017108215699503585117072707275924594325564078271494099905143232629644932961608054793683812783178904697120367519470216656185494326420037848744662496658555570548570
manifold 94 is complete hyperbolic, delta=0.00122646805150976727505591181501766331600284104888192594613619412029052579785953563547462282119840244278442942915286510832535877747413790588703660130815527971642943056275272329090866668482504714856291072157629968
manifold 95 is complete hyperbolic, delta=0.000719473458166290317664591529800948792832922589370382415040336231559920160747203651466455299714181168112822861171395638288511008149892795636490205251820938460147246668282580128799666384717933625651700571584734721
manifold 96 is complete hyperbolic, delta=0.000382692699173877388379944589583317906180360811577939145948760427825988472761152310697254461292011582138828978104319172955454716720044262602872085407481053427717707695057014682143995697977912358510443185099140450
manifold 97 is complete hyperbolic, delta=0.000136114694378934278162353149223887658659660912450058511871589375546472931258103351937329939979644724961271240106827509198721015017324903163163825145496472772325626226245384678214338797435671933750176642844073681
manifold 98 is complete hyperbolic, delta=0.000182091914847511563662245262013123635514876920350172583212467813313355536288434300183387315281905283898693177587083139023850692019810192447728802646484656326130486002645650219408393154385394362932141069601665104
manifold 99 is complete hyperbolic, delta=0.000261068216400362141522829037382090565545023879049252648443732524958436662117839284128720801390535687651196526162173046255452291675402618909408253995162970327539415603768692791903331691257353677365665785445723363
manifold 100 is complete hyperbolic, delta=0.000382110795773112455359010717315811280796632742913662689320995102340915930375837783812696164687812042098182250346782827659344233833962824042775210200610767822744439214464611969345488725692663571997883339142883900
manifold 101 is complete hyperbolic, delta=0.000600775230229556784272994035634454790565867160804423388022077573998007178674283636908862020700475050405502444368590769534935334373181440922793013739225376112965829435901176369636999936566292519593301290821289750
manifold 102 is complete hyperbolic, delta=0.000809727870861887829475378759443880430842123676725374243010219111524106748671361397597358366187186480532975680112512441521978491373010545617968452541446261634781920950701908347417611858753072322073095238704651138
manifold 103 is complete hyperbolic, delta=0.000393481423239039997532641286242068346684841753586623552793880995397090106381426192518430924007562054257326520055513092095685102752258144964917296646938961020494601978109565491353348400922530229232322562454044141
manifold 104 is complete hyperbolic, delta=0.000253227552183810263047261309418681896994196940164169824120718138640958342626986703238487587439701751938411390726338088294203686770442197272006396983025744887068633960909174346843265630400461352599698014138702217
manifold 105 is complete hyperbolic, delta=0.000206005450524104205547709284023132545853994109894062733894849402063666311331460613839220098617093654348001054779153769574068974156368159707712844684009082015550974004980684167358781805430549120017233085738127493
manifold 106 is complete hyperbolic, delta=0.000180398051741536236409737487898023377403639684051129849262327529378038457701907865802410369302740113371297944895521332407515910620507410718129535134598521922375335199405400483816101081941272034931893724760121528
manifold 107 is complete hyperbolic, delta=0.000333397561196733578070402222625087438289894830729727421169971826701730379087541602131460546500674719383719531478289963689947466040859827698599562013815586428965278800611314181077965663106088760749614522936853548
manifold 108 is complete hyperbolic, delta=0.000273704963285452500901524688405304509636600940782396312119382554123792096279169459340484818406128478347950580805844494325946741301219350213763276375977540341711054687405609317366048904701024021180179189863140432
manifold 109 is complete hyperbolic, delta=0.000166492923688493074765565535109182090519452261980329227196060546427775947502722025615233815257988965266923148628674795950841247957630803216002286827355658485600596090223900154361887884108909460065696471592770167
manifold 110 is complete hyperbolic, delta=0.00119230120477941232476418758827023220874486697330072546112006829461002331281059475943736070412914203475669342068381753316042463211848312186006201883176252339796382448968376205602320011423482165308563041399070542
manifold 111 is complete hyperbolic, delta=0.00117601219265062213884865821597261037723902576416064211193007709336203299432377736569130059972768170345363265600196229631297978326842302749599059947387693140682430030584156704391371419753914170398477797434379589
manifold 112 is complete hyperbolic, delta=0.000107762567078394755106078292602494160119524242163764768414471181984977710300413786977561897331624025249874082239050169926181429881680707950428340661707060886679053797743864040671259294170227725073118646391414246
manifold 113 is complete hyperbolic, delta=0.000356637534397992808329011876050750428754781352097961748876896217142919840548099320755697167746143477848350381810801324639772408741988150007826010014322293259800484858653599178919428310811811748093762300365221900
manifold 114 is complete hyperbolic, delta=0.000281674847874844346816299228997557873473369739141866805009422592273480766696195437783676208494795191042716841477168318719101724308866753755594777914772429920808379700279645193863812629860765218109234550010944746
manifold 115 is complete hyperbolic, delta=0.000153357856140453186627830044486585530809630282619281366119150113990478694657333205902209475606207354072840784894240619305102830631315869420241151209621332673598594787531021744051321656134479688790143423112654119
manifold 116 is complete hyperbolic, delta=0.000325233865100883363865430399651041636344749038399940317029809325821577478470183094510478358140825348307017251223354518554134625921020504186557702045529567063313120994688935737289529878021557827188423874093896372
manifold 117 is complete hyperbolic, delta=0.000152443797934137484730908362658584861701448962390117229909962808489740820417094257791865597599605506483447892575280106010483473920951518977732825099312831787950764430121509954915808836500149440707509744226397015
manifold 118 is complete hyperbolic, delta=0.000243228895952703918632729148232844731545351581841511157137767382525313211283260230183265479927968509881743245429746394957555507186491067165038345297600600818537613463710737451596671582438059074862291759655586766
manifold 119 is complete hyperbolic, delta=0.000480105651740270287456070275467249467435185814349619521445700426263553198440940162255032741792615511454873477093734921888045787390741791977116941611167187903940164319891539462973274125901311726325347165259587632
manifold 120 is complete hyperbolic, delta=0.00103415422547385437613558413531980926398856277174441910789660072184661252541449475290292297206439797724732549185175714581984470249720266232244056113124900730150163867901088933018790588388676661333089399500986533
manifold 121 is complete hyperbolic, delta=0.00589848547743115305381012389900081969376374675350204824491034390817756808226999756775864987822904167651817045675346565433076636889407896151892155351355193800438245236508419975838875097491632942570142830450052516
manifold 122 is complete hyperbolic, delta=0.00250808472872930275064001142172124142685207827495874185751628976367921921978966405504464459372563287575073324586012698593277585906321396536819983718283353640251628803297031984305150291247942305083551015036584759
manifold 123 is complete hyperbolic, delta=0.00129105728689374243000286053039681859587280872712518134862166859235998643840376102633239836434197166362497436194355651265247277526662342541562503190306534401637997174077827517772097587999147887900296418095865714
manifold 124 is complete hyperbolic, delta=0.000537993293747389235772216206423527186148079447909193195686312563676074449688416670913388106291344322985626999143255786500483386709743304976366626314751528680692316783587375887351775418560969280552787274291671187
manifold 125 is complete hyperbolic, delta=0.000469067204620111820856542212223359278084053225081795843950218670958966285564145855306989482309021279452922860193310172077086218637132771163695526519287459269988439136846529164172762924179091169333430606477915089
manifold 126 is complete hyperbolic, delta=0.000378592181298198714629733923442699491617875413679604752865947494362644435994549207594173628928514071670439056051255672039356890912700336989793240280079598927058606584938239661457076917872917423072569143250489644
manifold 127 is complete hyperbolic, delta=0.000466885991057886656258029643631197663018791912501448625674597903634938522410131529373194937116018066546465408058328442233503650718449902752699616804039566290193126993020326588609587139282316027837492916680971003
manifold 128 is complete hyperbolic, delta=0.000493291806285773976331462261896288448885840584370291422247782195310726805605869897087015808813239656074004569340976505206932099982766168158426693981125882651086450261182325514321769921127921563890200176727133566
manifold 129 is complete hyperbolic, delta=0.000575360236295224571535028595892937177554499865540788435569561152724404610126359580567557298061235001109081652329072136310267086377209769844178062842267330446294717950908424548319284311667380413604483767917823573
manifold 130 is complete hyperbolic, delta=0.000640657805743128389729958485969834749510007268413642037749177823028844589640838367354397573198565814922644281872619158142288776280950908824615438682048403326863053847764353446030823573985854878841664322137253727
manifold 131 is complete hyperbolic, delta=0.000640728662294735640574985652079099210482853308303204573751475702392946039304895014927640322325628698343074882553768359662957841462986669494017109717521609054711389987943526890693941799465277101856802591300522608
manifold 132 is complete hyperbolic, delta=0.000844769344565391755227972317738919317675911026462461547777465505986176704862938294954375269529084733432323760095611132412903800875950223446741225476556230770189153806998438851239010263969794471293328114029104116
manifold 133 is complete hyperbolic, delta=0.00129846011738401637729845832589580054161224880281224305569410720354092304255725130258800066263945282404782954803171694980330480948249517820383268418802922949233270678325904710016869657573602478418888859168212611
manifold 134 is complete hyperbolic, delta=0.000794480070730697041540027474170647687406069880195080778650243223909631700859163072961037933292025025930409755396644863238425528673218224226915622602282060590627237035172394317478143502427747281388570500044207532
manifold 135 is complete hyperbolic, delta=0.00116936598947195376592453208169704094388976797650928089872316921100224164155568267600693330447130743705147585428744630679970626499477878622528867090246891138239019932312405283422192383772233364326766893652124146
manifold 136 is complete hyperbolic, delta=0.00203686515330471214870277063948294227402214737100539290907087846258544393817209396459992133219129960613133174383545870201215023253091843726735030868428267782000740606463064341532794954985280120633727908170824702
manifold 137 is complete hyperbolic, delta=0.000446671185293237755744080163636071930211547629834606081876683642580309369859514019989622521220184656457510115623964415505399595943508651648350101727870087836838612613992486210189376942586125574079469778017826888
manifold 138 is complete hyperbolic, delta=0.00407201079807052890684256150197706282707939663860987772053761207204466194423799796184491259221135427969782666601179940524785891201270259800600635908225707036762447125033087240988681763779915040415663256899930526
manifold 139 is complete hyperbolic, delta=0.00267721773828478973177277786025603164971900632637504993400275747436077172935446224324831085976342613891707401197048871451879504721049917583112525321338789160076235797472641557261622892392121888277376357958374966
manifold 140 is complete hyperbolic, delta=0.00176857833309343681054353196761543829370263438658866413033662967925344100537147813820100643931001825348991978976058461044647439104699129423766750159695501094799498990411080309754313118900691022644512862605050844
manifold 141 is complete hyperbolic, delta=0.00374724683782264875347248413250255111562930847706552566713135253459917815262608923134526248717070927632292446113047620452174114467672985711888084545049008311583889860888005472576207838882021244226039249220130870
manifold 142 is complete hyperbolic, delta=0.00503682625077771100874824412330460818840824560583415695078431418051241398167719232225060145762288656242640926027635697062022668834220798268571903369894479399576664470057702769991950236273218466196731915244450452
manifold 143 is complete hyperbolic, delta=0.0114720692531414847535954584813545424370121341320246033977014069944480982654359533683421882689782329112682529405865695910554938256578518212924351346169532955964824331357690747024021032700368031668291776155032154
manifold 144 is complete hyperbolic, delta=0.00467253881074712142488182917933840354631097450066974416611546775005285489306342295982664957030956497039877511026991789224012998715035735668951883182042359014967807659961389918994705015623546889614024367446581707
manifold 145 is complete hyperbolic, delta=0.00685832787804129714253236003269031360937174328251527181611750865855190488234842863338067181013754759148895080998760783067333015445447170999067183688968929025429439536835358831477047843382816561495323420528448530
manifold 146 is complete hyperbolic, delta=0.000657301340495328690727196301079331637024842544043302794303749567105627030996962075554655751841913011858792639905915852205301117447902956652552331552705127245686228703616474761261202306637053921345703349949587334
manifold 147 is complete hyperbolic, delta=0.00377321633025113681075289384168619335052642072590754162043551908825512390375524840438765686203523222047202243566654210665878911480236197831048260075331158563452073376770137984688560638866570636737288029882538138
manifold 148 is complete hyperbolic, delta=0.00379168826114980346596247082272488478930140365942691997383429919728306238761359639568131571653087549077662747135824265799024790872709278764287785672331095422709001058974165464457757846940234128646114496443257700
manifold 149 is complete hyperbolic, delta=0.00293724526382990506185188988095103747433589843229532873842050280862956076046291590094524796111002001525788412481503871848388921844222834423968396739180493517044635772061832207834041717502345872845674877630299958
[0m

==> anc/three_torsion/volumecomp/shapes <==
[1.176506310901967102659324887+0.2853140940868711281634284749*I,-0.8353424089879574389745830170+0.8762273059103808079244892123*I]~
[0.5000000000000000000000000000+0.1339745962155613532362768292*I,0.5000000000000000000000000000+1.866025403784438646763723171*I]~
[0.7021442939880733201623530156+0.3801081936217971744642723409*I,0.1552422267452503515879903661+1.499177404605287163880236339*I]~
[0.7177588714824148010462129519+0.5667664487592442885080630256*I,0.1898415354963062892992476056+1.186758306238103590348177755*I]~
[0.5957971428829095758572270617+0.5271215772989808961637659352*I,0.3582496052356906321954624431+1.275789519814989901103843208*I]~
[0.6217444141248105716315147908+0.4405969989656630129200021391*I,0.3782555858751894283684852092+0.4405969989656630129200021391*I]~
[0.5409900259601184239581706487+0.4465022946034031632140587970*I,0.2939381444365886646825301187+0.4581675874494283267691846996*I]~
[0.4687771469877725350484749453+0.4758585590254565872876410155*I,0.2119879739025409604421046915+0.5062280900744191344454218705*I]~
[0.4177420834081101744016787094+0.5244475920183798672011018750*I,0.1548432128606766237464792530+0.5882677802364887271873467709*I]~
[0.3923756744662106482260894906+0.5747703828828299855033096173*I,0.1418494131229161336433514719+0.6776244501450266338799039154*I]~
[0.5655528245608768956128471372+0.4314479184771898885770613486*I,0.6131771700867509419581541263+0.1957250209390959238636063335*I,2.258873752937769710937377033+1.155852194691729779748404187*I]~
[0.6305405713414581165478745809+0.6513644641708999281379386626*I,0.4300226486308398875935534902+0.5978742532959721960271700949*I,1.802762967307544125734812122+0.1946777392194756522987282058*I]~
[0.6766273090946269307143353145+0.5494382493932086286044075869*I,0.7299149871533568465785265644+0.5674550201589807056599426593*I,1.576777043688666004209021895+0.6261554221359975389709632576*I]~
[0.7151660198082896517198030153+0.5984625187731639677050235413*I,0.6174009264609881679456614383+0.7855522017173481422481748341*I,1.473056670528389743695983140+0.3323357110793763125226086165*I]~
[0.7270542182588429637358629147+0.5685015205161917078573670184*I,0.7535577122954768858394987062+0.8282535365166225264455550617*I,1.356753279513509661475411177+0.4057570717054873314858211340*I]~
[-0.4553651800357449494959616901+0.09044891921300677360706863614*I,0.5255824289170056216928146917+1.313991223732619720264315433*I,0.6193802522190423599041043526+0.8792051620221377870080844428*I]~
[-0.8027629673075441257348121224+0.1946777392194756522987282058*I,0.3411639019140096636847418699+1.161541399997251936087917687*I,0.5699773513691601124064465098+0.5978742532959721960271700949*I]~
[-0.4216071355505140504151464870+0.4586716932884257629679558508*I,0.2888433766361065212941627646+1.397521771599562431621462767*I,0.2596448127725529777061539135+0.7441871792725592375184696131*I]~
[-0.8391349764050632723680647507+0.6713212052537051139537825136*I,0.1365910128532090993681102195+1.257686611179397511792754220*I,0.3654629558216401106224375048+0.4522280575236455325798740380*I]~
[-0.6200975870793022700919520624+0.8250608136618408124598909101*I,0.1243068270175914141026650001+1.374301536294502392059789406*I,0.2277610385619521866504696139+0.4550080416809907771179326924*I]~
[-0.5607424975650798286364517526+2.426309577766688814397843185*I,0.3896288102648564577729403562+0.2625486044180764093558281843*I,0.6249520294873685125620416959+0.5830445985781917998514950986*I]~
[0.E-67+2.948668208484322720178231731*I,0.3512071919596576340476878090+0.2691725449816133935788886772*I,0.4662205239107734273913577876+0.6083087004577227133253926946*I]~
[0.8346773093017139160134063410+2.808748215035402975759742726*I,0.3305236372992813757484306975+0.2993485032521540283547623904*I,0.3308769883303357902974808155+0.6900960554262035470562911918*I]~
[1.114172524476140823216119629+2.268683193743439098962169072*I,0.3371085496550469427552093673+0.3251904269544358255589041344*I,0.2583999960644289868541011352+0.8041966131029037914113597434*I]~
[1.077629315777568327419545010+1.935642968133923207195150958*I,0.3490986896117327119037186420+0.3349133877444208118876311807*I,0.2368633907294186441725688615+0.9024859751192995864512638782*I]~
[2.224744871391589049098642037+0.7071067811865475244008443621*I,0.3333333333333333333333333333+0.4714045207910316829338962414*I,-0.2247448713915890490986420374+0.7071067811865475244008443621*I]~
[0.7546426874695094781080940800+0.2272101980040862496310408414*I,0.4832812981676517013525775818+0.1512282102902755509414284133*I,-2.074091147205185789290770799+1.405960042911151406487805891*I]~
[1.377608884920692274558445426+0.7480591088283243750431029821*I,0.4273044834945897182745560804+0.3935123299543870220359880010*I,-0.3548942345532352376364370179+1.039226693480588085225817813*I]~
[1.161962750785157871322012540+1.191417730632191757828596136*I,0.3832938518533038802027590317+0.3564888217010763738670472948*I,-0.02720614876614167697219876060+1.147605900736012630883604710*I]~
[1.044253269812951066339582255+0.8793415925021112717958264632*I,0.4122336703059763082522902420+0.3434611724864883831018280851*I,-0.2394055228046166882034454865+1.344020655894036939594594115*I]~
[-0.4695502934376969801824470552+0.5916897654455581153354191189*I,3.318226622672617252582898732+1.454280513636983856736041160*I,1.018845662162025677225262317+0.8752218745729723301015308509*I]~
[1.712608065352166770324361507+0.5638770081299236503201669657*I,1.022849422412455824659650709+0.4059231796150523900819693231*I,1.611665822085991769410887879+0.9303176806253457864015473674*I]~
[-0.4073165079628271581686561304+1.873843174534010732216965586*I,1.667364589438515965531208842+0.4734979182609192372666696699*I,1.114070631164587299757637070+1.216746003974350629176394552*I]~
[0.08204673653387723332796382405+1.047953842311537354781474901*I,1.431439745415077718725388869+1.120566881479197437194663676*I,1.211691624510690503863310490+1.029048391557522693028572955*I]~
[0.8143959032227063393172516710+1.337851483516968390886817997*I,1.169980457492965882770571765+0.6246178799477918001300799579*I,1.352332855759200988989141395+1.099109437107020673879539299*I]~
[1.894260986402981245811882290+2.776961074558717824163397012*I,0.7300245291357639424251694946+1.120152827026758118095499444*I,0.6316249973141448551625840007+0.4577126906757782806582191105*I]~
[2.192356372915318128326820121+1.997541243869551483528609840*I,0.7352493124019714018786617046+0.8802545298400835833478553218*I,0.5785403247224233404050897937+0.4930155972724820479083828041*I]~
[1.981101641354705100803091952+1.467083310397078796768422567*I,0.6487783547217918485712894308+0.7301671233840703229993219641*I,0.5686624996170601221173269403+0.5504200885397630782757148998*I]~
[1.705635429218163398800521721+1.249397023501188760227919380*I,0.5518119098751910673964540865+0.6550817899214764831100881170*I,0.5938677888058988885513030277+0.5877483727638594616013132664*I]~
[1.501410954036372304109692716+1.178255006492364277250986718*I,0.4694116734937361150694763496+0.6241162999438270595217750456*I,0.6225535890201791371301492698+0.5975289577132930860033959585*I]~
[1.239557480924412565408214790+0.4673060215009189661484874201*I,0.4214296501397544835176789203+0.1748260756203806338530200851*I,0.3376410213776269870195455728+0.5622795120623012438991821449*I]~
[0.5394086088849545338108077892+0.2604275996135008766320778585*I,-0.1281657157518094367626705904+0.09362369775031857378958794056*I,-0.4962185805035837732182908089+0.6022196940830637210632131747*I]~
[1.000516452005641182963061282+0.5846818216230198599543517936*I,0.1856827942638129155797529193+0.2577005547041961044943749718*I,0.1307840807989206014596636546+0.5760594594284121424224250441*I]~
[1.049785763890302591056623082+0.8276639758213838907562647069*I,0.2295443930643486886981693915+0.4317454209303566451688112302*I,0.1511628681253930204564520741+0.6858306416776022350373156792*I]~
[0.8472103472004931453469777779+0.7191511198276552496063141259*I,0.08455267258454981691163221011+0.3692889539935018784552482948*I,0.07427164728442572325723279071+0.6660818422279371783244051781*I]~
[-1.024477626423439198363914769+0.8398352571811265143438651534*I,-0.8687087742611541294538333266+1.694594715123966090538514633*I,0.8774388331233463800247544482+0.7448617666197442365931704286*I]~
[6.087587001348336483467296681+3.716428413781644464983123902*I,1.645163358523916601394124164+0.9302083206445617159463774073*I,0.5751725592995580559390529948+0.2315037703847863843577539131*I]~
[-0.8404903518618236483920937920+2.554331361088025302204850034*I,-0.001510742499513714528852210266+1.710330615373170937535991966*I,0.7993666130751509759197912764+0.5297679078823529329968521499*I]~
[0.03994376430791642146187682774+1.805750417434481365985047208*I,-0.07241499517827309768617418277+1.203863878646044366480412851*I,0.7127765399906117676838935713+0.5758984538234314963894765535*I]~
[0.4108791881303673888328135933+2.573021073622371569835411812*I,0.2826700244895791689112953669+1.330472718071702492061632499*I,0.7117494261866743808429454966+0.5121193140605440326410223827*I]~
[0.6417503947643093678045375569+1.275789519814989901103843208*I,0.4042028571170904241427729383+0.5271215772989808961637659352*I]~
[0.8101584645036937107007523944+1.186758306238103590348177755*I,0.2822411285175851989537870481+0.5667664487592442885080630256*I]~
[0.8447577732547496484120096339+1.499177404605287163880236339*I,0.2978557060119266798376469844+0.3801081936217971744642723409*I]~
[1.835342408987957438974583017+0.8762273059103808079244892123*I,-0.1765063109019671026593248869+0.2853140940868711281634284749*I]~
[1.070695986873044921747263895+0.7587449567759898209048143289*I,-0.07069598687304492174726389529+0.7587449567759898209048143289*I]~
[1.176506310901967102659324887+0.2853140940868711281634284749*I,-0.8353424089879574389745830170+0.8762273059103808079244892123*I]~
[0.5000000000000000000000000000+0.1339745962155613532362768292*I,0.5000000000000000000000000000+1.866025403784438646763723171*I]~
[0.7021442939880733201623530156+0.3801081936217971744642723409*I,0.1552422267452503515879903661+1.499177404605287163880236339*I]~
[0.7177588714824148010462129519+0.5667664487592442885080630256*I,0.1898415354963062892992476056+1.186758306238103590348177755*I]~
[0.5957971428829095758572270617+0.5271215772989808961637659352*I,0.3582496052356906321954624431+1.275789519814989901103843208*I]~
[0.8581505868770838663566485281+0.6776244501450266338799039154*I,0.6076243255337893517739105094+0.5747703828828299855033096173*I]~
[0.8451567871393233762535207470+0.5882677802364887271873467709*I,0.5822579165918898255983212906+0.5244475920183798672011018750*I]~
[0.7880120260974590395578953085+0.5062280900744191344454218705*I,0.5312228530122274649515250547+0.4758585590254565872876410155*I]~
[0.7060618555634113353174698813+0.4581675874494283267691846996*I,0.4590099740398815760418293513+0.4465022946034031632140587970*I]~
[0.6217444141248105716315147908+0.4405969989656630129200021391*I,0.3782555858751894283684852092+0.4405969989656630129200021391*I]~
[0.5409900259601184239581706487+0.4465022946034031632140587970*I,0.2939381444365886646825301187+0.4581675874494283267691846996*I]~
[0.4687771469877725350484749453+0.4758585590254565872876410155*I,0.2119879739025409604421046915+0.5062280900744191344454218705*I]~
[0.4177420834081101744016787094+0.5244475920183798672011018750*I,0.1548432128606766237464792530+0.5882677802364887271873467709*I]~
[0.3923756744662106482260894906+0.5747703828828299855033096173*I,0.1418494131229161336433514719+0.6776244501450266338799039154*I]~
[0.7613137581933976220327736614+0.5094268041136892478935730138*I,1.087564993017472533291336806+0.3035664599766028904238815684*I,1.026584044414157607192962735+1.193486425773063782994272865*I]~
[0.7634985456437097233831448142+0.4598972373021281098559174721*I,0.9957881496968645902388247439+0.2303493921367013516421469080*I,1.222139636197758405582245776+1.444201602477282527528404467*I]~
[0.6963618990700858529703010713+0.4086059288863009388354722310*I,0.8494872727524653358695360501+0.1912411753436814701991449297*I,1.710397703540372823647534428+1.470990402420462095434123132*I]~
[0.6911125009068627044127800769+0.4960188164164321833307718831*I,0.8568573265266381047941971050+0.3959126839423390756828680130*I,1.515564151668777675616501671+0.9951118719291684740639310323*I]~
[0.5655528245608768956128471372+0.4314479184771898885770613486*I,0.6131771700867509419581541263+0.1957250209390959238636063335*I,2.258873752937769710937377033+1.155852194691729779748404187*I]~
[0.6305405713414581165478745809+0.6513644641708999281379386626*I,0.4300226486308398875935534902+0.5978742532959721960271700949*I,1.802762967307544125734812122+0.1946777392194756522987282058*I]~
[0.6766273090946269307143353145+0.5494382493932086286044075869*I,0.7299149871533568465785265644+0.5674550201589807056599426593*I,1.576777043688666004209021895+0.6261554221359975389709632576*I]~
[0.7151660198082896517198030153+0.5984625187731639677050235413*I,0.6174009264609881679456614383+0.7855522017173481422481748341*I,1.473056670528389743695983140+0.3323357110793763125226086165*I]~
[0.7270542182588429637358629147+0.5685015205161917078573670184*I,0.7535577122954768858394987062+0.8282535365166225264455550617*I,1.356753279513509661475411177+0.4057570717054873314858211340*I]~
[-0.08756499301747253329133680630+0.3035664599766028904238815684*I,0.2458255802069255722162644852+1.609630540543599863369183676*I,-0.02658404441415760719296273538+1.193486425773063782994272865*I]~
[-0.1459173126895821489437964545+0.2229125808697092114919555751*I,0.3627789617296395984377956315+1.657461817844164197342987776*I,0.1930889402614035238217739817+1.289439625898894702787379728*I]~
[-0.2606972214090049381846602567+0.1442436025329714119236025450*I,0.5306934910797869770059982711+1.540252753449953344206266064*I,0.4945700134224361750815752171+1.163917621487139057723027485*I]~
[-0.4553651800357449494959616901+0.09044891921300677360706863614*I,0.5255824289170056216928146917+1.313991223732619720264315433*I,0.6193802522190423599041043526+0.8792051620221377870080844428*I]~
[-0.8027629673075441257348121224+0.1946777392194756522987282058*I,0.3411639019140096636847418699+1.161541399997251936087917687*I,0.5699773513691601124064465098+0.5978742532959721960271700949*I]~
[-0.4216071355505140504151464870+0.4586716932884257629679558508*I,0.2888433766361065212941627646+1.397521771599562431621462767*I,0.2596448127725529777061539135+0.7441871792725592375184696131*I]~
[-0.8391349764050632723680647507+0.6713212052537051139537825136*I,0.1365910128532090993681102195+1.257686611179397511792754220*I,0.3654629558216401106224375048+0.4522280575236455325798740380*I]~
[-0.6200975870793022700919520624+0.8250608136618408124598909101*I,0.1243068270175914141026650001+1.374301536294502392059789406*I,0.2277610385619521866504696139+0.4550080416809907771179326924*I]~
[-0.09264704068812597745805906454+1.292165279449992354532220859*I,0.3964131817794135087784202053+0.3466591977309721694311284138*I,1.041372072435128717592125482+1.031589165562689261913153929*I]~
[-0.2394055228046166882034454865+1.344020655894036939594594115*I,0.4122336703059763082522902420+0.3434611724864883831018280851*I,1.044253269812951066339582255+0.8793415925021112717958264632*I]~
[-0.4483837755036857204158887799+1.493782029292776921287375665*I,0.4307454412568308785588596921+0.3218969542280572241147556674*I,0.9582328508407174072971958593+0.7096025666697464022461758490*I]~
[-0.6299605249474365823836053036+1.857544572512601316618159116*I,0.4236610509315363197594581233+0.2836060010268812228234065827*I,0.7937005259840997373758528196+0.6083087004577227133253926946*I]~
[-0.5607424975650798286364517526+2.426309577766688814397843185*I,0.3896288102648564577729403562+0.2625486044180764093558281843*I,0.6249520294873685125620416959+0.5830445985781917998514950986*I]~
[0.E-67+2.948668208484322720178231731*I,0.3512071919596576340476878090+0.2691725449816133935788886772*I,0.4662205239107734273913577876+0.6083087004577227133253926946*I]~
[0.8346773093017139160134063410+2.808748215035402975759742726*I,0.3305236372992813757484306975+0.2993485032521540283547623904*I,0.3308769883303357902974808155+0.6900960554262035470562911918*I]~
[1.114172524476140823216119629+2.268683193743439098962169072*I,0.3371085496550469427552093673+0.3251904269544358255589041344*I,0.2583999960644289868541011352+0.8041966131029037914113597434*I]~
[1.077629315777568327419545010+1.935642968133923207195150958*I,0.3490986896117327119037186420+0.3349133877444208118876311807*I,0.2368633907294186441725688615+0.9024859751192995864512638782*I]~
[0.06781784384669982275800098158+2.186499625359137042341449624*I,0.3751492286552502321417558898+0.2970734090990249710406030262*I,0.5695454872604016769075348366+0.7669364752692405840860266975*I]~
[0.6206463890950949986953515964+2.195119794120059909880917919*I,0.3553027397450268037583981418+0.3128293157637639096365523471*I,0.3997525573055912919434897098+0.8352867324288754125302842037*I]~
[1.969247072E-67+2.948668208484322720178231731*I,0.3512071919596576340476878090+0.2691725449816133935788886772*I,0.4662205239107734273913577876+0.6083087004577227133253926946*I]~
[4.136256049852682904605897259+5.069609404420534606028221368*I,0.2044900891938517935609820634+0.2823750566890958403759192760*I,0.1125586100728338213380814514+0.4236813656357606594512072096*I]~
[1.487114458641998152401903094+1.785688954169848258318706432*I,0.3403936959445472947392097599+0.3556955067091784437905654947*I,0.09852045671253433675264645120+0.8684883178847986300910196247*I]~
[2.224744871391589049098642037+0.7071067811865475244008443621*I,0.3333333333333333333333333333+0.4714045207910316829338962414*I,-0.2247448713915890490986420374+0.7071067811865475244008443621*I]~
[0.7546426874695094781080940800+0.2272101980040862496310408414*I,0.4832812981676517013525775818+0.1512282102902755509414284133*I,-2.074091147205185789290770799+1.405960042911151406487805891*I]~
[1.377608884920692274558445426+0.7480591088283243750431029821*I,0.4273044834945897182745560804+0.3935123299543870220359880010*I,-0.3548942345532352376364370179+1.039226693480588085225817813*I]~
[1.161962750785157871322012540+1.191417730632191757828596136*I,0.3832938518533038802027590317+0.3564888217010763738670472948*I,-0.02720614876614167697219876060+1.147605900736012630883604710*I]~
[1.044253269812951066339582255+0.8793415925021112717958264632*I,0.4122336703059763082522902420+0.3434611724864883831018280851*I,-0.2394055228046166882034454865+1.344020655894036939594594115*I]~
[0.2144904754090877899851952369+0.5304079581979132505512174396*I,0.2814066317792470393616990750+1.433977777516099261366201352*I,1.336126743727743620598187839+0.9590939109458655406777894201*I]~
[0.08573989090823000669678871032+0.4792772637353836918167570564*I,-0.07075223784273863501493019475+2.208849011157006637730760755*I,1.343507871249031358288281095+0.8635463436371842991502805274*I]~
[0.1374521773670062882805466102+0.6426559581100963298234238537*I,0.7475125596884471201184202960+1.677661750286856103689294738*I,1.280397658021827260538599518+0.9413333585249011015913144287*I]~
[-0.4695502934376969801824470552+0.5916897654455581153354191189*I,3.318226622672617252582898732+1.454280513636983856736041160*I,1.018845662162025677225262317+0.8752218745729723301015308509*I]~
[1.712608065352166770324361507+0.5638770081299236503201669657*I,1.022849422412455824659650709+0.4059231796150523900819693231*I,1.611665822085991769410887879+0.9303176806253457864015473674*I]~
[-0.4073165079628271581686561304+1.873843174534010732216965586*I,1.667364589438515965531208842+0.4734979182609192372666696699*I,1.114070631164587299757637070+1.216746003974350629176394552*I]~
[0.08204673653387723332796382405+1.047953842311537354781474901*I,1.431439745415077718725388869+1.120566881479197437194663676*I,1.211691624510690503863310490+1.029048391557522693028572955*I]~
[0.8143959032227063393172516710+1.337851483516968390886817997*I,1.169980457492965882770571765+0.6246178799477918001300799579*I,1.352332855759200988989141395+1.099109437107020673879539299*I]~
[0.3097842063131662835348251756+2.171446880634205200798987452*I,0.1430096300936672568944026663+1.237898941311029207318121367*I,0.7076711303121017462101014543+0.5402609866915235760716724400*I]~
[0.4108791881303673888328135933+2.573021073622371569835411812*I,0.2826700244895791689112953669+1.330472718071702492061632499*I,0.7117494261866743808429454966+0.5121193140605440326410223827*I]~
[0.9743167804427188961058996292+3.028994107768309218084066284*I,0.5317743225362542476068232819+1.328357193348736130209586951*I,0.6897893428847270485922428498+0.4722788048606289017254431895*I]~
[1.894260986402981245811882290+2.776961074558717824163397012*I,0.7300245291357639424251694946+1.120152827026758118095499444*I,0.6316249973141448551625840007+0.4577126906757782806582191105*I]~
[2.192356372915318128326820121+1.997541243869551483528609840*I,0.7352493124019714018786617046+0.8802545298400835833478553218*I,0.5785403247224233404050897937+0.4930155972724820479083828041*I]~
[1.981101641354705100803091952+1.467083310397078796768422567*I,0.6487783547217918485712894308+0.7301671233840703229993219641*I,0.5686624996170601221173269403+0.5504200885397630782757148998*I]~
[1.705635429218163398800521721+1.249397023501188760227919380*I,0.5518119098751910673964540865+0.6550817899214764831100881170*I,0.5938677888058988885513030277+0.5877483727638594616013132664*I]~
[1.501410954036372304109692716+1.178255006492364277250986718*I,0.4694116734937361150694763496+0.6241162999438270595217750456*I,0.6225535890201791371301492698+0.5975289577132930860033959585*I]~
[1.550767232424918303960734257+1.713383162213822267378350763*I,0.5115392905362887068829868756+0.8349022395264977935963679190*I,0.08418332983367155944688748312+0.8006978173104216053579747605*I]~
[1.981101641354705100803091952+1.467083310397078796768422567*I,0.6487783547217918485712894308+0.7301671233840703229993219641*I,0.09208557021019432376147735346+0.8787889849743155137592081035*I]~
[2.033064719655046718428364470+0.5505093904884122717692907706*I,0.7248774571683475444790975082+0.4520273974856384615066082221*I,0.3319434637958262108667695995+0.9964156158551112398429152724*I]~
[1.406717135212167662971969997+0.9290401855437375593445067424*I,0.4346101398679393853250052018+0.5041792904382412370095731163*I,0.2103587425168000503096647690+0.7657702443802122668459238653*I]~
[1.239557480924412565408214790+0.4673060215009189661484874201*I,0.4214296501397544835176789203+0.1748260756203806338530200851*I,0.3376410213776269870195455728+0.5622795120623012438991821449*I]~
[0.5394086088849545338108077892+0.2604275996135008766320778585*I,-0.1281657157518094367626705904+0.09362369775031857378958794056*I,-0.4962185805035837732182908089+0.6022196940830637210632131747*I]~
[1.000516452005641182963061282+0.5846818216230198599543517936*I,0.1856827942638129155797529193+0.2577005547041961044943749718*I,0.1307840807989206014596636546+0.5760594594284121424224250441*I]~
[1.049785763890302591056623082+0.8276639758213838907562647069*I,0.2295443930643486886981693915+0.4317454209303566451688112302*I,0.1511628681253930204564520741+0.6858306416776022350373156792*I]~
[0.8472103472004931453469777779+0.7191511198276552496063141259*I,0.08455267258454981691163221011+0.3692889539935018784552482948*I,0.07427164728442572325723279071+0.6660818422279371783244051781*I]~
[0.4664430526952343100768538968+0.8708380733621650472504662307*I,-0.1700409825608941271934125763+0.5289809183516504318519760092*I,0.6188631357353469586802559408+0.5410715682945363917241751215*I]~
[0.3199797336972015137994687702+0.7653283098541479472806699243*I,-0.3149711297404914828254282590+0.4709898222788983699965246585*I,0.5686624996170601221173269403+0.5504200885397630782757148998*I]~
[0.006712522987624194991220023809+0.6194055957305136101316563798*I,-0.7539059380133027675618709633+0.4017485937956360818689339854*I,0.4642042178429136453849815812+0.6923670476043719360269242591*I]~
[0.01912191590891813345288183979+1.137889733989486746531672096*I,-0.3954336363190544929626450562+0.9032659483708386177384486402*I,0.6526298540529003580021974359+0.6329007230711276965722955983*I]~
[-1.024477626423439198363914769+0.8398352571811265143438651534*I,-0.8687087742611541294538333266+1.694594715123966090538514633*I,0.8774388331233463800247544482+0.7448617666197442365931704286*I]~
[6.087587001348336483467296681+3.716428413781644464983123902*I,1.645163358523916601394124164+0.9302083206445617159463774073*I,0.5751725592995580559390529948+0.2315037703847863843577539131*I]~
[-0.8404903518618236483920937920+2.554331361088025302204850034*I,-0.001510742499513714528852210266+1.710330615373170937535991966*I,0.7993666130751509759197912764+0.5297679078823529329968521499*I]~
[0.03994376430791642146187682774+1.805750417434481365985047208*I,-0.07241499517827309768617418277+1.203863878646044366480412851*I,0.7127765399906117676838935713+0.5758984538234314963894765535*I]~
[0.4108791881303673888328135933+2.573021073622371569835411812*I,0.2826700244895791689112953669+1.330472718071702492061632499*I,0.7117494261866743808429454966+0.5121193140605440326410223827*I]~


==> anc/three_torsion/volumecomp/snap.results <==
pari initialized
r c 5 3
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.176506310901967102659324887+0.2853140940868711281634284749*I,-0.8353424089879574389745830170+0.8762273059103808079244892123*I]~
[0,6,3,3,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 3 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.1339745962155613532362768292*I,0.5000000000000000000000000000+1.866025403784438646763723171*I]~
[0,6,6,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7021442939880733201623530156+0.3801081936217971744642723409*I,0.1552422267452503515879903661+1.499177404605287163880236339*I]~
[0,12,9,3,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7177588714824148010462129519+0.5667664487592442885080630256*I,0.1898415354963062892992476056+1.186758306238103590348177755*I]~
[0,18,12,6,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5957971428829095758572270617+0.5271215772989808961637659352*I,0.3582496052356906321954624431+1.275789519814989901103843208*I]~
[0,18,15,3,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6217444141248105716315147908+0.4405969989656630129200021391*I,0.3782555858751894283684852092+0.4405969989656630129200021391*I]~
[0,-6,0,12,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5409900259601184239581706487+0.4465022946034031632140587970*I,0.2939381444365886646825301187+0.4581675874494283267691846996*I]~
[3,-6,0,15,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4687771469877725350484749453+0.4758585590254565872876410155*I,0.2119879739025409604421046915+0.5062280900744191344454218705*I]~
[6,-6,0,18,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4177420834081101744016787094+0.5244475920183798672011018750*I,0.1548432128606766237464792530+0.5882677802364887271873467709*I]~
[9,-6,0,21,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 12 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.3923756744662106482260894906+0.5747703828828299855033096173*I,0.1418494131229161336433514719+0.6776244501450266338799039154*I]~
[12,-6,0,24,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 6
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5655528245608768956128471372+0.4314479184771898885770613486*I,0.6131771700867509419581541263+0.1957250209390959238636063335*I,2.258873752937769710937377033+1.155852194691729779748404187*I]~
[0,0,6,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6305405713414581165478745809+0.6513644641708999281379386626*I,0.4300226486308398875935534902+0.5978742532959721960271700949*I,1.802762967307544125734812122+0.1946777392194756522987282058*I]~
[0,3,3,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6766273090946269307143353145+0.5494382493932086286044075869*I,0.7299149871533568465785265644+0.5674550201589807056599426593*I,1.576777043688666004209021895+0.6261554221359975389709632576*I]~
[0,3,9,6,6,-6,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7151660198082896517198030153+0.5984625187731639677050235413*I,0.6174009264609881679456614383+0.7855522017173481422481748341*I,1.473056670528389743695983140+0.3323357110793763125226086165*I]~
[0,6,0,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7270542182588429637358629147+0.5685015205161917078573670184*I,0.7535577122954768858394987062+0.8282535365166225264455550617*I,1.356753279513509661475411177+0.4057570717054873314858211340*I]~
[0,9,-3,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 7
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.4553651800357449494959616901+0.09044891921300677360706863614*I,0.5255824289170056216928146917+1.313991223732619720264315433*I,0.6193802522190423599041043526+0.8792051620221377870080844428*I]~
[3,3,0,3,0,-3,-5;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.8027629673075441257348121224+0.1946777392194756522987282058*I,0.3411639019140096636847418699+1.161541399997251936087917687*I,0.5699773513691601124064465098+0.5978742532959721960271700949*I]~
[3,0,-3,0,0,0,-2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.4216071355505140504151464870+0.4586716932884257629679558508*I,0.2888433766361065212941627646+1.397521771599562431621462767*I,0.2596448127725529777061539135+0.7441871792725592375184696131*I]~
[6,3,-3,3,0,-3,-5;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.8391349764050632723680647507+0.6713212052537051139537825136*I,0.1365910128532090993681102195+1.257686611179397511792754220*I,0.3654629558216401106224375048+0.4522280575236455325798740380*I]~
[3,-3,-6,-3,0,3,1;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.6200975870793022700919520624+0.8250608136618408124598909101*I,0.1243068270175914141026650001+1.374301536294502392059789406*I,0.2277610385619521866504696139+0.4550080416809907771179326924*I]~
[3,-6,-9,-6,0,6,4;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 9
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.5607424975650798286364517526+2.426309577766688814397843185*I,0.3896288102648564577729403562+0.2625486044180764093558281843*I,0.6249520294873685125620416959+0.5830445985781917998514950986*I]~
[9,6,-3,-3,-3,6,-5;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.E-67+2.948668208484322720178231731*I,0.3512071919596576340476878090+0.2691725449816133935788886772*I,0.4662205239107734273913577876+0.6083087004577227133253926946*I]~
[6,0,-6,-6,0,6,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8346773093017139160134063410+2.808748215035402975759742726*I,0.3305236372992813757484306975+0.2993485032521540283547623904*I,0.3308769883303357902974808155+0.6900960554262035470562911918*I]~
[3,-6,-9,-9,3,6,1;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.114172524476140823216119629+2.268683193743439098962169072*I,0.3371085496550469427552093673+0.3251904269544358255589041344*I,0.2583999960644289868541011352+0.8041966131029037914113597434*I]~
[0,-12,-12,-12,6,6,4;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 12 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.077629315777568327419545010+1.935642968133923207195150958*I,0.3490986896117327119037186420+0.3349133877444208118876311807*I,0.2368633907294186441725688615+0.9024859751192995864512638782*I]~
[-3,-18,-15,-15,9,6,7;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[2.224744871391589049098642037+0.7071067811865475244008443621*I,0.3333333333333333333333333333+0.4714045207910316829338962414*I,-0.2247448713915890490986420374+0.7071067811865475244008443621*I]~
[-6,0,-6,0,-6,6,4;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 3 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7546426874695094781080940800+0.2272101980040862496310408414*I,0.4832812981676517013525775818+0.1512282102902755509414284133*I,-2.074091147205185789290770799+1.405960042911151406487805891*I]~
[-9,3,-3,6,-9,3,4;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.377608884920692274558445426+0.7480591088283243750431029821*I,0.4273044834945897182745560804+0.3935123299543870220359880010*I,-0.3548942345532352376364370179+1.039226693480588085225817813*I]~
[-15,3,-9,6,-15,9,10;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.161962750785157871322012540+1.191417730632191757828596136*I,0.3832938518533038802027590317+0.3564888217010763738670472948*I,-0.02720614876614167697219876060+1.147605900736012630883604710*I]~
[-21,3,-15,6,-21,15,16;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.044253269812951066339582255+0.8793415925021112717958264632*I,0.4122336703059763082522902420+0.3434611724864883831018280851*I,-0.2394055228046166882034454865+1.344020655894036939594594115*I]~
[-24,6,-12,12,-24,12,16;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 11
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.4695502934376969801824470552+0.5916897654455581153354191189*I,3.318226622672617252582898732+1.454280513636983856736041160*I,1.018845662162025677225262317+0.8752218745729723301015308509*I]~
[6,3,0,-3,0,6,-2;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 3 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.712608065352166770324361507+0.5638770081299236503201669657*I,1.022849422412455824659650709+0.4059231796150523900819693231*I,1.611665822085991769410887879+0.9303176806253457864015473674*I]~
[-3,-3,0,0,-3,-6,-5;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.4073165079628271581686561304+1.873843174534010732216965586*I,1.667364589438515965531208842+0.4734979182609192372666696699*I,1.114070631164587299757637070+1.216746003974350629176394552*I]~
[3,0,0,-3,-3,0,-5;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.08204673653387723332796382405+1.047953842311537354781474901*I,1.431439745415077718725388869+1.120566881479197437194663676*I,1.211691624510690503863310490+1.029048391557522693028572955*I]~
[9,3,0,-6,-3,6,-5;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8143959032227063393172516710+1.337851483516968390886817997*I,1.169980457492965882770571765+0.6246178799477918001300799579*I,1.352332855759200988989141395+1.099109437107020673879539299*I]~
[0,-3,0,-3,-6,-6,-8;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 15
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.894260986402981245811882290+2.776961074558717824163397012*I,0.7300245291357639424251694946+1.120152827026758118095499444*I,0.6316249973141448551625840007+0.4577126906757782806582191105*I]~
[3,3,0,-6,-9,-6,-11;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[2.192356372915318128326820121+1.997541243869551483528609840*I,0.7352493124019714018786617046+0.8802545298400835833478553218*I,0.5785403247224233404050897937+0.4930155972724820479083828041*I]~
[0,0,3,-3,-9,-6,-8;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.981101641354705100803091952+1.467083310397078796768422567*I,0.6487783547217918485712894308+0.7301671233840703229993219641*I,0.5686624996170601221173269403+0.5504200885397630782757148998*I]~
[-3,-3,6,0,-9,-6,-5;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur 9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.705635429218163398800521721+1.249397023501188760227919380*I,0.5518119098751910673964540865+0.6550817899214764831100881170*I,0.5938677888058988885513030277+0.5877483727638594616013132664*I]~
[-6,-6,9,3,-9,-6,-2;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur 12 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.501410954036372304109692716+1.178255006492364277250986718*I,0.4694116734937361150694763496+0.6241162999438270595217750456*I,0.6225535890201791371301492698+0.5975289577132930860033959585*I]~
[-9,-9,12,6,-9,-6,1;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 16
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.239557480924412565408214790+0.4673060215009189661484874201*I,0.4214296501397544835176789203+0.1748260756203806338530200851*I,0.3376410213776269870195455728+0.5622795120623012438991821449*I]~
[0,0,0,-6,6,6,-2;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 3 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5394086088849545338108077892+0.2604275996135008766320778585*I,-0.1281657157518094367626705904+0.09362369775031857378958794056*I,-0.4962185805035837732182908089+0.6022196940830637210632131747*I]~
[-6,0,-3,6,0,0,4;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.000516452005641182963061282+0.5846818216230198599543517936*I,0.1856827942638129155797529193+0.2577005547041961044943749718*I,0.1307840807989206014596636546+0.5760594594284121424224250441*I]~
[-6,0,-3,0,6,6,4;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.049785763890302591056623082+0.8276639758213838907562647069*I,0.2295443930643486886981693915+0.4317454209303566451688112302*I,0.1511628681253930204564520741+0.6858306416776022350373156792*I]~
[-6,0,-3,-6,12,12,4;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8472103472004931453469777779+0.7191511198276552496063141259*I,0.08455267258454981691163221011+0.3692889539935018784552482948*I,0.07427164728442572325723279071+0.6660818422279371783244051781*I]~
[-12,0,-6,6,6,6,10;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 17
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-1.024477626423439198363914769+0.8398352571811265143438651534*I,-0.8687087742611541294538333266+1.694594715123966090538514633*I,0.8774388331233463800247544482+0.7448617666197442365931704286*I]~
[3,3,0,0,-3,0,-5;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 3 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[6.087587001348336483467296681+3.716428413781644464983123902*I,1.645163358523916601394124164+0.9302083206445617159463774073*I,0.5751725592995580559390529948+0.2315037703847863843577539131*I]~
[3,0,0,-3,-3,0,-5;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.8404903518618236483920937920+2.554331361088025302204850034*I,-0.001510742499513714528852210266+1.710330615373170937535991966*I,0.7993666130751509759197912764+0.5297679078823529329968521499*I]~
[6,3,0,-3,-6,0,-8;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.03994376430791642146187682774+1.805750417434481365985047208*I,-0.07241499517827309768617418277+1.203863878646044366480412851*I,0.7127765399906117676838935713+0.5758984538234314963894765535*I]~
[9,6,0,-3,-9,0,-11;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4108791881303673888328135933+2.573021073622371569835411812*I,0.2826700244895791689112953669+1.330472718071702492061632499*I,0.7117494261866743808429454966+0.5121193140605440326410223827*I]~
[9,3,0,-6,-9,0,-11;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 3
sur -9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6417503947643093678045375569+1.275789519814989901103843208*I,0.4042028571170904241427729383+0.5271215772989808961637659352*I]~
[0,-12,-15,3,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -9 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8101584645036937107007523944+1.186758306238103590348177755*I,0.2822411285175851989537870481+0.5667664487592442885080630256*I]~
[0,-6,-12,6,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8447577732547496484120096339+1.499177404605287163880236339*I,0.2978557060119266798376469844+0.3801081936217971744642723409*I]~
[0,-6,-9,3,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.835342408987957438974583017+0.8762273059103808079244892123*I,-0.1765063109019671026593248869+0.2853140940868711281634284749*I]~
[0,0,-3,3,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur -3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.070695986873044921747263895+0.7587449567759898209048143289*I,-0.07069598687304492174726389529+0.7587449567759898209048143289*I]~
[0,6,0,6,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.176506310901967102659324887+0.2853140940868711281634284749*I,-0.8353424089879574389745830170+0.8762273059103808079244892123*I]~
[0,6,3,3,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 3 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5000000000000000000000000000+0.1339745962155613532362768292*I,0.5000000000000000000000000000+1.866025403784438646763723171*I]~
[0,6,6,0,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7021442939880733201623530156+0.3801081936217971744642723409*I,0.1552422267452503515879903661+1.499177404605287163880236339*I]~
[0,12,9,3,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7177588714824148010462129519+0.5667664487592442885080630256*I,0.1898415354963062892992476056+1.186758306238103590348177755*I]~
[0,18,12,6,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 3
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5957971428829095758572270617+0.5271215772989808961637659352*I,0.3582496052356906321954624431+1.275789519814989901103843208*I]~
[0,18,15,3,-2;1,1,1,1,0;-1,-1,-1,-1,0]
r c 5 4
sur -12 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8581505868770838663566485281+0.6776244501450266338799039154*I,0.6076243255337893517739105094+0.5747703828828299855033096173*I]~
[-12,-6,0,0,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8451567871393233762535207470+0.5882677802364887271873467709*I,0.5822579165918898255983212906+0.5244475920183798672011018750*I]~
[-9,-6,0,3,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7880120260974590395578953085+0.5062280900744191344454218705*I,0.5312228530122274649515250547+0.4758585590254565872876410155*I]~
[-6,-6,0,6,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur -3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7060618555634113353174698813+0.4581675874494283267691846996*I,0.4590099740398815760418293513+0.4465022946034031632140587970*I]~
[-3,-6,0,9,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6217444141248105716315147908+0.4405969989656630129200021391*I,0.3782555858751894283684852092+0.4405969989656630129200021391*I]~
[0,-6,0,12,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5409900259601184239581706487+0.4465022946034031632140587970*I,0.2939381444365886646825301187+0.4581675874494283267691846996*I]~
[3,-6,0,15,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4687771469877725350484749453+0.4758585590254565872876410155*I,0.2119879739025409604421046915+0.5062280900744191344454218705*I]~
[6,-6,0,18,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4177420834081101744016787094+0.5244475920183798672011018750*I,0.1548432128606766237464792530+0.5882677802364887271873467709*I]~
[9,-6,0,21,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 4
sur 12 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.3923756744662106482260894906+0.5747703828828299855033096173*I,0.1418494131229161336433514719+0.6776244501450266338799039154*I]~
[12,-6,0,24,4;2,-1,-1,2,0;-2,1,1,-2,0]
r c 5 6
sur -9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7613137581933976220327736614+0.5094268041136892478935730138*I,1.087564993017472533291336806+0.3035664599766028904238815684*I,1.026584044414157607192962735+1.193486425773063782994272865*I]~
[0,-9,15,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur -6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7634985456437097233831448142+0.4598972373021281098559174721*I,0.9957881496968645902388247439+0.2303493921367013516421469080*I,1.222139636197758405582245776+1.444201602477282527528404467*I]~
[0,-6,12,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur -3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6963618990700858529703010713+0.4086059288863009388354722310*I,0.8494872727524653358695360501+0.1912411753436814701991449297*I,1.710397703540372823647534428+1.470990402420462095434123132*I]~
[0,-3,9,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur -3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6911125009068627044127800769+0.4960188164164321833307718831*I,0.8568573265266381047941971050+0.3959126839423390756828680130*I,1.515564151668777675616501671+0.9951118719291684740639310323*I]~
[0,-3,15,6,6,-6,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5655528245608768956128471372+0.4314479184771898885770613486*I,0.6131771700867509419581541263+0.1957250209390959238636063335*I,2.258873752937769710937377033+1.155852194691729779748404187*I]~
[0,0,6,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6305405713414581165478745809+0.6513644641708999281379386626*I,0.4300226486308398875935534902+0.5978742532959721960271700949*I,1.802762967307544125734812122+0.1946777392194756522987282058*I]~
[0,3,3,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6766273090946269307143353145+0.5494382493932086286044075869*I,0.7299149871533568465785265644+0.5674550201589807056599426593*I,1.576777043688666004209021895+0.6261554221359975389709632576*I]~
[0,3,9,6,6,-6,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7151660198082896517198030153+0.5984625187731639677050235413*I,0.6174009264609881679456614383+0.7855522017173481422481748341*I,1.473056670528389743695983140+0.3323357110793763125226086165*I]~
[0,6,0,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 6
sur 9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7270542182588429637358629147+0.5685015205161917078573670184*I,0.7535577122954768858394987062+0.8282535365166225264455550617*I,1.356753279513509661475411177+0.4057570717054873314858211340*I]~
[0,9,-3,3,3,-3,-2;2,1,1,-1,1,1,0;0,-1,-1,-1,0,0,0;-2,0,0,2,-1,-1,0]
r c 5 7
sur -9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.08756499301747253329133680630+0.3035664599766028904238815684*I,0.2458255802069255722162644852+1.609630540543599863369183676*I,-0.02658404441415760719296273538+1.193486425773063782994272865*I]~
[3,12,9,12,0,-12,-14;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur -6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.1459173126895821489437964545+0.2229125808697092114919555751*I,0.3627789617296395984377956315+1.657461817844164197342987776*I,0.1930889402614035238217739817+1.289439625898894702787379728*I]~
[3,9,6,9,0,-9,-11;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur -3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.2606972214090049381846602567+0.1442436025329714119236025450*I,0.5306934910797869770059982711+1.540252753449953344206266064*I,0.4945700134224361750815752171+1.163917621487139057723027485*I]~
[3,6,3,6,0,-6,-8;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.4553651800357449494959616901+0.09044891921300677360706863614*I,0.5255824289170056216928146917+1.313991223732619720264315433*I,0.6193802522190423599041043526+0.8792051620221377870080844428*I]~
[3,3,0,3,0,-3,-5;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.8027629673075441257348121224+0.1946777392194756522987282058*I,0.3411639019140096636847418699+1.161541399997251936087917687*I,0.5699773513691601124064465098+0.5978742532959721960271700949*I]~
[3,0,-3,0,0,0,-2;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.4216071355505140504151464870+0.4586716932884257629679558508*I,0.2888433766361065212941627646+1.397521771599562431621462767*I,0.2596448127725529777061539135+0.7441871792725592375184696131*I]~
[6,3,-3,3,0,-3,-5;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.8391349764050632723680647507+0.6713212052537051139537825136*I,0.1365910128532090993681102195+1.257686611179397511792754220*I,0.3654629558216401106224375048+0.4522280575236455325798740380*I]~
[3,-3,-6,-3,0,3,1;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 7
sur 9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.6200975870793022700919520624+0.8250608136618408124598909101*I,0.1243068270175914141026650001+1.374301536294502392059789406*I,0.2277610385619521866504696139+0.4550080416809907771179326924*I]~
[3,-6,-9,-6,0,6,4;1,2,1,0,0,0,-2;-1,-2,-1,-1,1,-1,2;0,0,0,1,-1,1,0]
r c 5 9
sur -12 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.09264704068812597745805906454+1.292165279449992354532220859*I,0.3964131817794135087784202053+0.3466591977309721694311284138*I,1.041372072435128717592125482+1.031589165562689261913153929*I]~
[21,30,9,9,-15,6,-17;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur -9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.2394055228046166882034454865+1.344020655894036939594594115*I,0.4122336703059763082522902420+0.3434611724864883831018280851*I,1.044253269812951066339582255+0.8793415925021112717958264632*I]~
[18,24,6,6,-12,6,-14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur -6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.4483837755036857204158887799+1.493782029292776921287375665*I,0.4307454412568308785588596921+0.3218969542280572241147556674*I,0.9582328508407174072971958593+0.7096025666697464022461758490*I]~
[15,18,3,3,-9,6,-11;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur -3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.6299605249474365823836053036+1.857544572512601316618159116*I,0.4236610509315363197594581233+0.2836060010268812228234065827*I,0.7937005259840997373758528196+0.6083087004577227133253926946*I]~
[12,12,0,0,-6,6,-8;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.5607424975650798286364517526+2.426309577766688814397843185*I,0.3896288102648564577729403562+0.2625486044180764093558281843*I,0.6249520294873685125620416959+0.5830445985781917998514950986*I]~
[9,6,-3,-3,-3,6,-5;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.E-67+2.948668208484322720178231731*I,0.3512071919596576340476878090+0.2691725449816133935788886772*I,0.4662205239107734273913577876+0.6083087004577227133253926946*I]~
[6,0,-6,-6,0,6,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8346773093017139160134063410+2.808748215035402975759742726*I,0.3305236372992813757484306975+0.2993485032521540283547623904*I,0.3308769883303357902974808155+0.6900960554262035470562911918*I]~
[3,-6,-9,-9,3,6,1;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.114172524476140823216119629+2.268683193743439098962169072*I,0.3371085496550469427552093673+0.3251904269544358255589041344*I,0.2583999960644289868541011352+0.8041966131029037914113597434*I]~
[0,-12,-12,-12,6,6,4;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 9
sur 12 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.077629315777568327419545010+1.935642968133923207195150958*I,0.3490986896117327119037186420+0.3349133877444208118876311807*I,0.2368633907294186441725688615+0.9024859751192995864512638782*I]~
[-3,-18,-15,-15,9,6,7;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.06781784384669982275800098158+2.186499625359137042341449624*I,0.3751492286552502321417558898+0.2970734090990249710406030262*I,0.5695454872604016769075348366+0.7669364752692405840860266975*I]~
[21,-9,3,-18,21,-3,-14;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -9 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.6206463890950949986953515964+2.195119794120059909880917919*I,0.3553027397450268037583981418+0.3128293157637639096365523471*I,0.3997525573055912919434897098+0.8352867324288754125302842037*I]~
[15,-9,-3,-18,15,3,-8;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.969247072E-67+2.948668208484322720178231731*I,0.3512071919596576340476878090+0.2691725449816133935788886772*I,0.4662205239107734273913577876+0.6083087004577227133253926946*I]~
[12,-6,0,-12,12,0,-8;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[4.136256049852682904605897259+5.069609404420534606028221368*I,0.2044900891938517935609820634+0.2823750566890958403759192760*I,0.1125586100728338213380814514+0.4236813656357606594512072096*I]~
[3,-3,-3,-6,3,3,-2;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur -3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.487114458641998152401903094+1.785688954169848258318706432*I,0.3403936959445472947392097599+0.3556955067091784437905654947*I,0.09852045671253433675264645120+0.8684883178847986300910196247*I]~
[-3,-3,-9,-6,-3,9,4;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[2.224744871391589049098642037+0.7071067811865475244008443621*I,0.3333333333333333333333333333+0.4714045207910316829338962414*I,-0.2247448713915890490986420374+0.7071067811865475244008443621*I]~
[-6,0,-6,0,-6,6,4;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 3 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.7546426874695094781080940800+0.2272101980040862496310408414*I,0.4832812981676517013525775818+0.1512282102902755509414284133*I,-2.074091147205185789290770799+1.405960042911151406487805891*I]~
[-9,3,-3,6,-9,3,4;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.377608884920692274558445426+0.7480591088283243750431029821*I,0.4273044834945897182745560804+0.3935123299543870220359880010*I,-0.3548942345532352376364370179+1.039226693480588085225817813*I]~
[-15,3,-9,6,-15,9,10;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.161962750785157871322012540+1.191417730632191757828596136*I,0.3832938518533038802027590317+0.3564888217010763738670472948*I,-0.02720614876614167697219876060+1.147605900736012630883604710*I]~
[-21,3,-15,6,-21,15,16;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 10
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.044253269812951066339582255+0.8793415925021112717958264632*I,0.4122336703059763082522902420+0.3434611724864883831018280851*I,-0.2394055228046166882034454865+1.344020655894036939594594115*I]~
[-24,6,-12,12,-24,12,16;2,2,2,0,0,0,-2;0,-2,0,-1,2,-1,0;-2,0,-2,1,-2,1,2]
r c 5 11
sur -6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.2144904754090877899851952369+0.5304079581979132505512174396*I,0.2814066317792470393616990750+1.433977777516099261366201352*I,1.336126743727743620598187839+0.9590939109458655406777894201*I]~
[12,9,0,-3,6,18,4;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur -3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.08573989090823000669678871032+0.4792772637353836918167570564*I,-0.07075223784273863501493019475+2.208849011157006637730760755*I,1.343507871249031358288281095+0.8635463436371842991502805274*I]~
[9,6,0,-3,3,12,1;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur -3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.1374521773670062882805466102+0.6426559581100963298234238537*I,0.7475125596884471201184202960+1.677661750286856103689294738*I,1.280397658021827260538599518+0.9413333585249011015913144287*I]~
[15,9,0,-6,3,18,1;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.4695502934376969801824470552+0.5916897654455581153354191189*I,3.318226622672617252582898732+1.454280513636983856736041160*I,1.018845662162025677225262317+0.8752218745729723301015308509*I]~
[6,3,0,-3,0,6,-2;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 3 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.712608065352166770324361507+0.5638770081299236503201669657*I,1.022849422412455824659650709+0.4059231796150523900819693231*I,1.611665822085991769410887879+0.9303176806253457864015473674*I]~
[-3,-3,0,0,-3,-6,-5;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.4073165079628271581686561304+1.873843174534010732216965586*I,1.667364589438515965531208842+0.4734979182609192372666696699*I,1.114070631164587299757637070+1.216746003974350629176394552*I]~
[3,0,0,-3,-3,0,-5;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.08204673653387723332796382405+1.047953842311537354781474901*I,1.431439745415077718725388869+1.120566881479197437194663676*I,1.211691624510690503863310490+1.029048391557522693028572955*I]~
[9,3,0,-6,-3,6,-5;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 11
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8143959032227063393172516710+1.337851483516968390886817997*I,1.169980457492965882770571765+0.6246178799477918001300799579*I,1.352332855759200988989141395+1.099109437107020673879539299*I]~
[0,-3,0,-3,-6,-6,-8;2,-1,1,-1,2,0,0;-1,1,-1,0,-1,2,1;-1,0,0,1,-1,-2,-1]
r c 5 15
sur -9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.3097842063131662835348251756+2.171446880634205200798987452*I,0.1430096300936672568944026663+1.237898941311029207318121367*I,0.7076711303121017462101014543+0.5402609866915235760716724400*I]~
[12,12,-9,-15,-9,-6,-20;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur -6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4108791881303673888328135933+2.573021073622371569835411812*I,0.2826700244895791689112953669+1.330472718071702492061632499*I,0.7117494261866743808429454966+0.5121193140605440326410223827*I]~
[9,9,-6,-12,-9,-6,-17;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur -3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.9743167804427188961058996292+3.028994107768309218084066284*I,0.5317743225362542476068232819+1.328357193348736130209586951*I,0.6897893428847270485922428498+0.4722788048606289017254431895*I]~
[6,6,-3,-9,-9,-6,-14;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.894260986402981245811882290+2.776961074558717824163397012*I,0.7300245291357639424251694946+1.120152827026758118095499444*I,0.6316249973141448551625840007+0.4577126906757782806582191105*I]~
[3,3,0,-6,-9,-6,-11;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[2.192356372915318128326820121+1.997541243869551483528609840*I,0.7352493124019714018786617046+0.8802545298400835833478553218*I,0.5785403247224233404050897937+0.4930155972724820479083828041*I]~
[0,0,3,-3,-9,-6,-8;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.981101641354705100803091952+1.467083310397078796768422567*I,0.6487783547217918485712894308+0.7301671233840703229993219641*I,0.5686624996170601221173269403+0.5504200885397630782757148998*I]~
[-3,-3,6,0,-9,-6,-5;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur 9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.705635429218163398800521721+1.249397023501188760227919380*I,0.5518119098751910673964540865+0.6550817899214764831100881170*I,0.5938677888058988885513030277+0.5877483727638594616013132664*I]~
[-6,-6,9,3,-9,-6,-2;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 15
sur 12 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.501410954036372304109692716+1.178255006492364277250986718*I,0.4694116734937361150694763496+0.6241162999438270595217750456*I,0.6225535890201791371301492698+0.5975289577132930860033959585*I]~
[-9,-9,12,6,-9,-6,1;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 16
sur -9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.550767232424918303960734257+1.713383162213822267378350763*I,0.5115392905362887068829868756+0.8349022395264977935963679190*I,0.08418332983367155944688748312+0.8006978173104216053579747605*I]~
[18,0,9,-24,6,6,-20;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur -6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.981101641354705100803091952+1.467083310397078796768422567*I,0.6487783547217918485712894308+0.7301671233840703229993219641*I,0.09208557021019432376147735346+0.8787889849743155137592081035*I]~
[12,0,6,-18,6,6,-14;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur -3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[2.033064719655046718428364470+0.5505093904884122717692907706*I,0.7248774571683475444790975082+0.4520273974856384615066082221*I,0.3319434637958262108667695995+0.9964156158551112398429152724*I]~
[6,0,3,-12,6,6,-8;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur -3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.406717135212167662971969997+0.9290401855437375593445067424*I,0.4346101398679393853250052018+0.5041792904382412370095731163*I,0.2103587425168000503096647690+0.7657702443802122668459238653*I]~
[6,0,3,-18,12,12,-8;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.239557480924412565408214790+0.4673060215009189661484874201*I,0.4214296501397544835176789203+0.1748260756203806338530200851*I,0.3376410213776269870195455728+0.5622795120623012438991821449*I]~
[0,0,0,-6,6,6,-2;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 3 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.5394086088849545338108077892+0.2604275996135008766320778585*I,-0.1281657157518094367626705904+0.09362369775031857378958794056*I,-0.4962185805035837732182908089+0.6022196940830637210632131747*I]~
[-6,0,-3,6,0,0,4;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.000516452005641182963061282+0.5846818216230198599543517936*I,0.1856827942638129155797529193+0.2577005547041961044943749718*I,0.1307840807989206014596636546+0.5760594594284121424224250441*I]~
[-6,0,-3,0,6,6,4;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[1.049785763890302591056623082+0.8276639758213838907562647069*I,0.2295443930643486886981693915+0.4317454209303566451688112302*I,0.1511628681253930204564520741+0.6858306416776022350373156792*I]~
[-6,0,-3,-6,12,12,4;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 16
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.8472103472004931453469777779+0.7191511198276552496063141259*I,0.08455267258454981691163221011+0.3692889539935018784552482948*I,0.07427164728442572325723279071+0.6660818422279371783244051781*I]~
[-12,0,-6,6,6,6,10;1,0,1,-1,1,0,-1;-1,-1,0,2,-1,-2,1;0,1,-1,-1,0,2,0]
r c 5 17
sur -9 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4664430526952343100768538968+0.8708380733621650472504662307*I,-0.1700409825608941271934125763+0.5289809183516504318519760092*I,0.6188631357353469586802559408+0.5410715682945363917241751215*I]~
[-6,3,0,9,6,0,4;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur -6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.3199797336972015137994687702+0.7653283098541479472806699243*I,-0.3149711297404914828254282590+0.4709898222788983699965246585*I,0.5686624996170601221173269403+0.5504200885397630782757148998*I]~
[-3,3,0,6,3,0,1;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur -3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.006712522987624194991220023809+0.6194055957305136101316563798*I,-0.7539059380133027675618709633+0.4017485937956360818689339854*I,0.4642042178429136453849815812+0.6923670476043719360269242591*I]~
[0,3,0,3,0,0,-2;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur -3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.01912191590891813345288183979+1.137889733989486746531672096*I,-0.3954336363190544929626450562+0.9032659483708386177384486402*I,0.6526298540529003580021974359+0.6329007230711276965722955983*I]~
[3,6,0,3,-3,0,-5;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 0 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-1.024477626423439198363914769+0.8398352571811265143438651534*I,-0.8687087742611541294538333266+1.694594715123966090538514633*I,0.8774388331233463800247544482+0.7448617666197442365931704286*I]~
[3,3,0,0,-3,0,-5;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 3 0 pr ac sh pr -pa fi clear sur
solution type: geometric
[6.087587001348336483467296681+3.716428413781644464983123902*I,1.645163358523916601394124164+0.9302083206445617159463774073*I,0.5751725592995580559390529948+0.2315037703847863843577539131*I]~
[3,0,0,-3,-3,0,-5;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 3 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[-0.8404903518618236483920937920+2.554331361088025302204850034*I,-0.001510742499513714528852210266+1.710330615373170937535991966*I,0.7993666130751509759197912764+0.5297679078823529329968521499*I]~
[6,3,0,-3,-6,0,-8;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 3 6 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.03994376430791642146187682774+1.805750417434481365985047208*I,-0.07241499517827309768617418277+1.203863878646044366480412851*I,0.7127765399906117676838935713+0.5758984538234314963894765535*I]~
[9,6,0,-3,-9,0,-11;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]
r c 5 17
sur 6 3 pr ac sh pr -pa fi clear sur
solution type: geometric
[0.4108791881303673888328135933+2.573021073622371569835411812*I,0.2826700244895791689112953669+1.330472718071702492061632499*I,0.7117494261866743808429454966+0.5121193140605440326410223827*I]~
[9,3,0,-6,-9,0,-11;1,0,-1,-1,1,1,0;0,-1,1,1,0,1,1;-1,1,0,0,-1,-2,-1]


==> anc/three_torsion/volumecomp/volumes.input <==
[1.176506310901967102659324887 + 0.2853140940868711281634284749*I,-0.8353424089879574389745830170 + 0.8762273059103808079244892123*I]~
0.00241036817513406655771451874639862616289056334672921440527419932388953185647897086801552574345226881211624005277247024542986967478143590344626060210324419544645124631550730098550011126674500693046720252858046623
[0.5000000000000000000000000000 + 0.1339745962155613532362768292*I,0.5000000000000000000000000000 + 1.866025403784438646763723171*I]~
0.00278142955662830435297951789723686937396503152007616865225359196695981605501249980706894161046628244178470173488983129222103299726380450086121930218637384290565690300974608869894282642084105563926477749286673633
[0.7021442939880733201623530156 + 0.3801081936217971744642723409*I,0.1552422267452503515879903661 + 1.499177404605287163880236339*I]~
0.00124496475918904880729758947856679563762782676899150417868600738557202905695577770924909565344356002468264519516519802891921107629073230771676348007099351120214239074561685081834187566630488922942630473679766976
[0.7177588714824148010462129519 + 0.5667664487592442885080630256*I,0.1898415354963062892992476056 + 1.186758306238103590348177755*I]~
0.00200128002975150816037934893692602173845452662986574352664885075508603427295740121279900171107504591394626530428475166191328373854719748904591851762359523004689898129902819408449030802754284681105366087790522729
[0.5957971428829095758572270617 + 0.5271215772989808961637659352*I,0.3582496052356906321954624431 + 1.275789519814989901103843208*I]~
0.00185299731344700003230686160721894906418512129872983000013710786073591377855970336761359240813238257424864425475294494804774537911879359128581206892345582321245309823953873727479616569510791792242724955026419144
[0.6217444141248105716315147908 + 0.4405969989656630129200021391*I,0.3782555858751894283684852092 + 0.4405969989656630129200021391*I]~
0.00523981566846033469781676003762470391644748694087827867078414618931938702196269338415649458814726821953640611835021277863459779623490323155063051096207636205056055964118311657320658607921599679805153703138269998
[0.5409900259601184239581706487 + 0.4465022946034031632140587970*I,0.2939381444365886646825301187 + 0.4581675874494283267691846996*I]~
0.00423364301428445867640621081474122871392447566491652924509751932551890078364472322722145853673255292614389714481838743983338830783728051397280869256587426217216165426827395884502839207838893960359852855354264823
[0.4687771469877725350484749453 + 0.4758585590254565872876410155*I,0.2119879739025409604421046915 + 0.5062280900744191344454218705*I]~
0.00358115216480280209119035378343731350851844145838294969467097425234214051758269733321679090024182765038651182226250554473410512778541092533883777198823062356629181921940398027952047940301960371779990825457591341
[0.4177420834081101744016787094 + 0.5244475920183798672011018750*I,0.1548432128606766237464792530 + 0.5882677802364887271873467709*I]~
0.00331414011386256984115163703357822121211386137315840996617009191471705873905352483425352355204549093684655318098523265661650024023974067057091294737032559781074743406119581502618686917311740692629900166483704997
[0.3923756744662106482260894906 + 0.5747703828828299855033096173*I,0.1418494131229161336433514719 + 0.6776244501450266338799039154*I]~
0.00318289073211888390821916505919456175199659067610275761482653922627013222658787586667263588751447083228456278512774336563199687053223783350650905973472080709331670043755827711279168945032540839898316641460538134
[0.5655528245608768956128471372 + 0.4314479184771898885770613486*I,0.6131771700867509419581541263 + 0.1957250209390959238636063335*I,2.258873752937769710937377033 + 1.155852194691729779748404187*I]~
0.00171887715546391710631650974564982707844101596749783501568603951529460295224934201746867551743456125819025769540948160203842624619357753587267410040102216728242383718084576519264934848087196035307226898104261896
[0.6305405713414581165478745809 + 0.6513644641708999281379386626*I,0.4300226486308398875935534902 + 0.5978742532959721960271700949*I,1.802762967307544125734812122 + 0.1946777392194756522987282058*I]~
0.00330058561235774708222013826636123295415026827157125178204915416323140227624938155349129006780964570012041525992069113622329482363137177208969731947254607597896714917102951486783002219418490372042433274191894685
[0.6766273090946269307143353145 + 0.5494382493932086286044075869*I,0.7299149871533568465785265644 + 0.5674550201589807056599426593*I,1.576777043688666004209021895 + 0.6261554221359975389709632576*I]~
0.00193687082688239752925429310094342705134492645251229808054320053530485964302513145482762228955109137080454877463501018502868244328157562318175223625022757332173310973040521296145676986456427224823975475611544742
[0.7151660198082896517198030153 + 0.5984625187731639677050235413*I,0.6174009264609881679456614383 + 0.7855522017173481422481748341*I,1.473056670528389743695983140 + 0.3323357110793763125226086165*I]~
0.00416235032106853600502743688682756904857530963822705748706405564060375011487745516540857343839919788593581711179282428102808770066877997591672851679207553724400562605729232103341369496319178861028767337259657899
[0.7270542182588429637358629147 + 0.5685015205161917078573670184*I,0.7535577122954768858394987062 + 0.8282535365166225264455550617*I,1.356753279513509661475411177 + 0.4057570717054873314858211340*I]~
0.00388006137255273301833276685493630248292666379469936365596135184109127150632307970370701730722365955101328383370605052152367722965806030016358123050467565615355359166509393103934295925808616575687203708239952535
[-0.4553651800357449494959616901 + 0.09044891921300677360706863614*I,0.5255824289170056216928146917 + 1.313991223732619720264315433*I,0.6193802522190423599041043526 + 0.8792051620221377870080844428*I]~
0.00132967574677657973340074143050649835536311625788659005496268602201572769921287568408123905225882419198745337816690024655527193480101906027772376184497077938310966618807387967129897037849661603415162244438939782
[-0.8027629673075441257348121224 + 0.1946777392194756522987282058*I,0.3411639019140096636847418699 + 1.161541399997251936087917687*I,0.5699773513691601124064465098 + 0.5978742532959721960271700949*I]~
0.00555903319479070723745231550831384750884453763634017108215699503585117072707275924594325564078271494099905143232629644932961608054793683812783178904697120367519470216656185494326420037848744662496658555570548570
[-0.4216071355505140504151464870 + 0.4586716932884257629679558508*I,0.2888433766361065212941627646 + 1.397521771599562431621462767*I,0.2596448127725529777061539135 + 0.7441871792725592375184696131*I]~
0.00122646805150976727505591181501766331600284104888192594613619412029052579785953563547462282119840244278442942915286510832535877747413790588703660130815527971642943056275272329090866668482504714856291072157629968
[-0.8391349764050632723680647507 + 0.6713212052537051139537825136*I,0.1365910128532090993681102195 + 1.257686611179397511792754220*I,0.3654629558216401106224375048 + 0.4522280575236455325798740380*I]~
0.000719473458166290317664591529800948792832922589370382415040336231559920160747203651466455299714181168112822861171395638288511008149892795636490205251820938460147246668282580128799666384717933625651700571584734721
[-0.6200975870793022700919520624 + 0.8250608136618408124598909101*I,0.1243068270175914141026650001 + 1.374301536294502392059789406*I,0.2277610385619521866504696139 + 0.4550080416809907771179326924*I]~
0.000382692699173877388379944589583317906180360811577939145948760427825988472761152310697254461292011582138828978104319172955454716720044262602872085407481053427717707695057014682143995697977912358510443185099140450
[-0.5607424975650798286364517526 + 2.426309577766688814397843185*I,0.3896288102648564577729403562 + 0.2625486044180764093558281843*I,0.6249520294873685125620416959 + 0.5830445985781917998514950986*I]~
0.000600775230229556784272994035634454790565867160804423388022077573998007178674283636908862020700475050405502444368590769534935334373181440922793013739225376112965829435901176369636999936566292519593301290821289750
[0.E-67 + 2.948668208484322720178231731*I,0.3512071919596576340476878090 + 0.2691725449816133935788886772*I,0.4662205239107734273913577876 + 0.6083087004577227133253926946*I]~
0.000809727870861887829475378759443880430842123676725374243010219111524106748671361397597358366187186480532975680112512441521978491373010545617968452541446261634781920950701908347417611858753072322073095238704651138
[0.8346773093017139160134063410 + 2.808748215035402975759742726*I,0.3305236372992813757484306975 + 0.2993485032521540283547623904*I,0.3308769883303357902974808155 + 0.6900960554262035470562911918*I]~
0.000393481423239039997532641286242068346684841753586623552793880995397090106381426192518430924007562054257326520055513092095685102752258144964917296646938961020494601978109565491353348400922530229232322562454044141
[1.114172524476140823216119629 + 2.268683193743439098962169072*I,0.3371085496550469427552093673 + 0.3251904269544358255589041344*I,0.2583999960644289868541011352 + 0.8041966131029037914113597434*I]~
0.000253227552183810263047261309418681896994196940164169824120718138640958342626986703238487587439701751938411390726338088294203686770442197272006396983025744887068633960909174346843265630400461352599698014138702217
[1.077629315777568327419545010 + 1.935642968133923207195150958*I,0.3490986896117327119037186420 + 0.3349133877444208118876311807*I,0.2368633907294186441725688615 + 0.9024859751192995864512638782*I]~
0.000206005450524104205547709284023132545853994109894062733894849402063666311331460613839220098617093654348001054779153769574068974156368159707712844684009082015550974004980684167358781805430549120017233085738127493
[2.224744871391589049098642037 + 0.7071067811865475244008443621*I,0.3333333333333333333333333333 + 0.4714045207910316829338962414*I,-0.2247448713915890490986420374 + 0.7071067811865475244008443621*I]~
0.00117601219265062213884865821597261037723902576416064211193007709336203299432377736569130059972768170345363265600196229631297978326842302749599059947387693140682430030584156704391371419753914170398477797434379589
[0.7546426874695094781080940800 + 0.2272101980040862496310408414*I,0.4832812981676517013525775818 + 0.1512282102902755509414284133*I,-2.074091147205185789290770799 + 1.405960042911151406487805891*I]~
0.000107762567078394755106078292602494160119524242163764768414471181984977710300413786977561897331624025249874082239050169926181429881680707950428340661707060886679053797743864040671259294170227725073118646391414246
[1.377608884920692274558445426 + 0.7480591088283243750431029821*I,0.4273044834945897182745560804 + 0.3935123299543870220359880010*I,-0.3548942345532352376364370179 + 1.039226693480588085225817813*I]~
0.000356637534397992808329011876050750428754781352097961748876896217142919840548099320755697167746143477848350381810801324639772408741988150007826010014322293259800484858653599178919428310811811748093762300365221900
[1.161962750785157871322012540 + 1.191417730632191757828596136*I,0.3832938518533038802027590317 + 0.3564888217010763738670472948*I,-0.02720614876614167697219876060 + 1.147605900736012630883604710*I]~
0.000281674847874844346816299228997557873473369739141866805009422592273480766696195437783676208494795191042716841477168318719101724308866753755594777914772429920808379700279645193863812629860765218109234550010944746
[1.044253269812951066339582255 + 0.8793415925021112717958264632*I,0.4122336703059763082522902420 + 0.3434611724864883831018280851*I,-0.2394055228046166882034454865 + 1.344020655894036939594594115*I]~
0.000153357856140453186627830044486585530809630282619281366119150113990478694657333205902209475606207354072840784894240619305102830631315869420241151209621332673598594787531021744051321656134479688790143423112654119
[-0.4695502934376969801824470552 + 0.5916897654455581153354191189*I,3.318226622672617252582898732 + 1.454280513636983856736041160*I,1.018845662162025677225262317 + 0.8752218745729723301015308509*I]~
0.000480105651740270287456070275467249467435185814349619521445700426263553198440940162255032741792615511454873477093734921888045787390741791977116941611167187903940164319891539462973274125901311726325347165259587632
[1.712608065352166770324361507 + 0.5638770081299236503201669657*I,1.022849422412455824659650709 + 0.4059231796150523900819693231*I,1.611665822085991769410887879 + 0.9303176806253457864015473674*I]~
0.00103415422547385437613558413531980926398856277174441910789660072184661252541449475290292297206439797724732549185175714581984470249720266232244056113124900730150163867901088933018790588388676661333089399500986533
[-0.4073165079628271581686561304 + 1.873843174534010732216965586*I,1.667364589438515965531208842 + 0.4734979182609192372666696699*I,1.114070631164587299757637070 + 1.216746003974350629176394552*I]~
0.00589848547743115305381012389900081969376374675350204824491034390817756808226999756775864987822904167651817045675346565433076636889407896151892155351355193800438245236508419975838875097491632942570142830450052516
[0.08204673653387723332796382405 + 1.047953842311537354781474901*I,1.431439745415077718725388869 + 1.120566881479197437194663676*I,1.211691624510690503863310490 + 1.029048391557522693028572955*I]~
0.00250808472872930275064001142172124142685207827495874185751628976367921921978966405504464459372563287575073324586012698593277585906321396536819983718283353640251628803297031984305150291247942305083551015036584759
[0.8143959032227063393172516710 + 1.337851483516968390886817997*I,1.169980457492965882770571765 + 0.6246178799477918001300799579*I,1.352332855759200988989141395 + 1.099109437107020673879539299*I]~
0.00129105728689374243000286053039681859587280872712518134862166859235998643840376102633239836434197166362497436194355651265247277526662342541562503190306534401637997174077827517772097587999147887900296418095865714
[1.894260986402981245811882290 + 2.776961074558717824163397012*I,0.7300245291357639424251694946 + 1.120152827026758118095499444*I,0.6316249973141448551625840007 + 0.4577126906757782806582191105*I]~
0.000466885991057886656258029643631197663018791912501448625674597903634938522410131529373194937116018066546465408058328442233503650718449902752699616804039566290193126993020326588609587139282316027837492916680971003
[2.192356372915318128326820121 + 1.997541243869551483528609840*I,0.7352493124019714018786617046 + 0.8802545298400835833478553218*I,0.5785403247224233404050897937 + 0.4930155972724820479083828041*I]~
0.000493291806285773976331462261896288448885840584370291422247782195310726805605869897087015808813239656074004569340976505206932099982766168158426693981125882651086450261182325514321769921127921563890200176727133566
[1.981101641354705100803091952 + 1.467083310397078796768422567*I,0.6487783547217918485712894308 + 0.7301671233840703229993219641*I,0.5686624996170601221173269403 + 0.5504200885397630782757148998*I]~
0.000575360236295224571535028595892937177554499865540788435569561152724404610126359580567557298061235001109081652329072136310267086377209769844178062842267330446294717950908424548319284311667380413604483767917823573
[1.705635429218163398800521721 + 1.249397023501188760227919380*I,0.5518119098751910673964540865 + 0.6550817899214764831100881170*I,0.5938677888058988885513030277 + 0.5877483727638594616013132664*I]~
0.000640657805743128389729958485969834749510007268413642037749177823028844589640838367354397573198565814922644281872619158142288776280950908824615438682048403326863053847764353446030823573985854878841664322137253727
[1.501410954036372304109692716 + 1.178255006492364277250986718*I,0.4694116734937361150694763496 + 0.6241162999438270595217750456*I,0.6225535890201791371301492698 + 0.5975289577132930860033959585*I]~
0.000640728662294735640574985652079099210482853308303204573751475702392946039304895014927640322325628698343074882553768359662957841462986669494017109717521609054711389987943526890693941799465277101856802591300522608
[1.239557480924412565408214790 + 0.4673060215009189661484874201*I,0.4214296501397544835176789203 + 0.1748260756203806338530200851*I,0.3376410213776269870195455728 + 0.5622795120623012438991821449*I]~
0.00203686515330471214870277063948294227402214737100539290907087846258544393817209396459992133219129960613133174383545870201215023253091843726735030868428267782000740606463064341532794954985280120633727908170824702
[0.5394086088849545338108077892 + 0.2604275996135008766320778585*I,-0.1281657157518094367626705904 + 0.09362369775031857378958794056*I,-0.4962185805035837732182908089 + 0.6022196940830637210632131747*I]~
0.000446671185293237755744080163636071930211547629834606081876683642580309369859514019989622521220184656457510115623964415505399595943508651648350101727870087836838612613992486210189376942586125574079469778017826888
[1.000516452005641182963061282 + 0.5846818216230198599543517936*I,0.1856827942638129155797529193 + 0.2577005547041961044943749718*I,0.1307840807989206014596636546 + 0.5760594594284121424224250441*I]~
0.00407201079807052890684256150197706282707939663860987772053761207204466194423799796184491259221135427969782666601179940524785891201270259800600635908225707036762447125033087240988681763779915040415663256899930526
[1.049785763890302591056623082 + 0.8276639758213838907562647069*I,0.2295443930643486886981693915 + 0.4317454209303566451688112302*I,0.1511628681253930204564520741 + 0.6858306416776022350373156792*I]~
0.00267721773828478973177277786025603164971900632637504993400275747436077172935446224324831085976342613891707401197048871451879504721049917583112525321338789160076235797472641557261622892392121888277376357958374966
[0.8472103472004931453469777779 + 0.7191511198276552496063141259*I,0.08455267258454981691163221011 + 0.3692889539935018784552482948*I,0.07427164728442572325723279071 + 0.6660818422279371783244051781*I]~
0.00176857833309343681054353196761543829370263438658866413033662967925344100537147813820100643931001825348991978976058461044647439104699129423766750159695501094799498990411080309754313118900691022644512862605050844
[-1.024477626423439198363914769 + 0.8398352571811265143438651534*I,-0.8687087742611541294538333266 + 1.694594715123966090538514633*I,0.8774388331233463800247544482 + 0.7448617666197442365931704286*I]~
0.00685832787804129714253236003269031360937174328251527181611750865855190488234842863338067181013754759148895080998760783067333015445447170999067183688968929025429439536835358831477047843382816561495323420528448530
[6.087587001348336483467296681 + 3.716428413781644464983123902*I,1.645163358523916601394124164 + 0.9302083206445617159463774073*I,0.5751725592995580559390529948 + 0.2315037703847863843577539131*I]~
0.000657301340495328690727196301079331637024842544043302794303749567105627030996962075554655751841913011858792639905915852205301117447902956652552331552705127245686228703616474761261202306637053921345703349949587334
[-0.8404903518618236483920937920 + 2.554331361088025302204850034*I,-0.001510742499513714528852210266 + 1.710330615373170937535991966*I,0.7993666130751509759197912764 + 0.5297679078823529329968521499*I]~
0.00377321633025113681075289384168619335052642072590754162043551908825512390375524840438765686203523222047202243566654210665878911480236197831048260075331158563452073376770137984688560638866570636737288029882538138
[0.03994376430791642146187682774 + 1.805750417434481365985047208*I,-0.07241499517827309768617418277 + 1.203863878646044366480412851*I,0.7127765399906117676838935713 + 0.5758984538234314963894765535*I]~
0.00379168826114980346596247082272488478930140365942691997383429919728306238761359639568131571653087549077662747135824265799024790872709278764287785672331095422709001058974165464457757846940234128646114496443257700
[0.4108791881303673888328135933 + 2.573021073622371569835411812*I,0.2826700244895791689112953669 + 1.330472718071702492061632499*I,0.7117494261866743808429454966 + 0.5121193140605440326410223827*I]~
0.00293724526382990506185188988095103747433589843229532873842050280862956076046291590094524796111002001525788412481503871848388921844222834423968396739180493517044635772061832207834041717502345872845674877630299958
[0.6417503947643093678045375569 + 1.275789519814989901103843208*I,0.4042028571170904241427729383 + 0.5271215772989808961637659352*I]~
0.00250230204533320076500357804094952080483132890389802202153116611586994016327013164478070287511450803399958488060263526396434874521930762700412674465651692619365468748571537347491444156381163556592776051670681256
[0.8101584645036937107007523944 + 1.186758306238103590348177755*I,0.2822411285175851989537870481 + 0.5667664487592442885080630256*I]~
0.00492540036139848346418877956224086339371938568397092952628082315601590973855514878714273312077993990697265866671132705874676655024468543545951282883964756873203869948691228168716402344180956739095380194259527063
[0.8447577732547496484120096339 + 1.499177404605287163880236339*I,0.2978557060119266798376469844 + 0.3801081936217971744642723409*I]~
0.00221305711759679847860182407478693622606508365906228497007709830707875749849427912053109500277927519704090467134915850210334390401022758746805172671736258774043940816597468358915231249274543838727559224567960990
[1.835342408987957438974583017 + 0.8762273059103808079244892123*I,-0.1765063109019671026593248869 + 0.2853140940868711281634284749*I]~
0.0174171119667817418781581444833367163544473375812275418887038608963221542697825397990092676867784456501052745258572010061069530123746801256026123492380786347449688236494158751151513599185872926605830374693361072
[1.070695986873044921747263895 + 0.7587449567759898209048143289*I,-0.07069598687304492174726389529 + 0.7587449567759898209048143289*I]~
0.00846935877081036745341613028351081508099516940818670682107188597978631031656519606966957206497223054734257232644475398650649607162095715571238545506471248443807770073202161755966611135810066973180723523774537226
[1.176506310901967102659324887 + 0.2853140940868711281634284749*I,-0.8353424089879574389745830170 + 0.8762273059103808079244892123*I]~
0.00241036817513406655771451874639862616289056334672921440527419932388953185647897086801552574345226881211624005277247024542986967478143590344626060210324419544645124631550730098550011126674500693046720252858046623
[0.5000000000000000000000000000 + 0.1339745962155613532362768292*I,0.5000000000000000000000000000 + 1.866025403784438646763723171*I]~
0.00278142955662830435297951789723686937396503152007616865225359196695981605501249980706894161046628244178470173488983129222103299726380450086121930218637384290565690300974608869894282642084105563926477749286673633
[0.7021442939880733201623530156 + 0.3801081936217971744642723409*I,0.1552422267452503515879903661 + 1.499177404605287163880236339*I]~
0.00124496475918904880729758947856679563762782676899150417868600738557202905695577770924909565344356002468264519516519802891921107629073230771676348007099351120214239074561685081834187566630488922942630473679766976
[0.7177588714824148010462129519 + 0.5667664487592442885080630256*I,0.1898415354963062892992476056 + 1.186758306238103590348177755*I]~
0.00200128002975150816037934893692602173845452662986574352664885075508603427295740121279900171107504591394626530428475166191328373854719748904591851762359523004689898129902819408449030802754284681105366087790522729
[0.5957971428829095758572270617 + 0.5271215772989808961637659352*I,0.3582496052356906321954624431 + 1.275789519814989901103843208*I]~
0.00185299731344700003230686160721894906418512129872983000013710786073591377855970336761359240813238257424864425475294494804774537911879359128581206892345582321245309823953873727479616569510791792242724955026419144
[0.8581505868770838663566485281 + 0.6776244501450266338799039154*I,0.6076243255337893517739105094 + 0.5747703828828299855033096173*I]~
0.0207237297485793186767097000039922311562044690082237143763370953449815062220588855297130580570198273181200623822380065344616673399713166816628213500005475075242015045523277840812555140575931945374746975939101856
[0.8451567871393233762535207470 + 0.5882677802364887271873467709*I,0.5822579165918898255983212906 + 0.5244475920183798672011018750*I]~
0.0140240778157523968218321375701240649384259006741784922510011705054500588901409132612119761134213699328405265125092046069808431446829471193645589845514530315823898651394241178770987697661554367099357480455386865
[0.7880120260974590395578953085 + 0.5062280900744191344454218705*I,0.5312228530122274649515250547 + 0.4758585590254565872876410155*I]~
0.00905997378887028760449356840950439495524695768801689513653430008146730154584592635838043284129723927682525907108388407474222525986983669720002605577711617675357009627123763094073235790800621559275979157398617602
[0.7060618555634113353174698813 + 0.4581675874494283267691846996*I,0.4590099740398815760418293513 + 0.4465022946034031632140587970*I]~
0.00665770194977035316612903170152921795123072891628524683825424403028950844939675816428139693681645666629288258696291861996783501308639113186400704515129985529011196582346323374222718546866673809375998195429118666
[0.6217444141248105716315147908 + 0.4405969989656630129200021391*I,0.3782555858751894283684852092 + 0.4405969989656630129200021391*I]~
0.00523981566846033469781676003762470391644748694087827867078414618931938702196269338415649458814726821953640611835021277863459779623490323155063051096207636205056055964118311657320658607921599679805153703138269998
[0.5409900259601184239581706487 + 0.4465022946034031632140587970*I,0.2939381444365886646825301187 + 0.4581675874494283267691846996*I]~
0.00423364301428445867640621081474122871392447566491652924509751932551890078364472322722145853673255292614389714481838743983338830783728051397280869256587426217216165426827395884502839207838893960359852855354264823
[0.4687771469877725350484749453 + 0.4758585590254565872876410155*I,0.2119879739025409604421046915 + 0.5062280900744191344454218705*I]~
0.00358115216480280209119035378343731350851844145838294969467097425234214051758269733321679090024182765038651182226250554473410512778541092533883777198823062356629181921940398027952047940301960371779990825457591341
[0.4177420834081101744016787094 + 0.5244475920183798672011018750*I,0.1548432128606766237464792530 + 0.5882677802364887271873467709*I]~
0.00331414011386256984115163703357822121211386137315840996617009191471705873905352483425352355204549093684655318098523265661650024023974067057091294737032559781074743406119581502618686917311740692629900166483704997
[0.3923756744662106482260894906 + 0.5747703828828299855033096173*I,0.1418494131229161336433514719 + 0.6776244501450266338799039154*I]~
0.00318289073211888390821916505919456175199659067610275761482653922627013222658787586667263588751447083228456278512774336563199687053223783350650905973472080709331670043755827711279168945032540839898316641460538134
[0.7613137581933976220327736614 + 0.5094268041136892478935730138*I,1.087564993017472533291336806 + 0.3035664599766028904238815684*I,1.026584044414157607192962735 + 1.193486425773063782994272865*I]~
0.00126638861027433615427212560240977500467727897229679360715216021017269320092383433548808491128616162934437239759826192012565444681485438332547513268752090836775685616028759496870397303767740448544811603493801731
[0.7634985456437097233831448142 + 0.4598972373021281098559174721*I,0.9957881496968645902388247439 + 0.2303493921367013516421469080*I,1.222139636197758405582245776 + 1.444201602477282527528404467*I]~
0.000512820065242482098723250509066940745113850971714140235351733539911207646112617404871042333906637460493507848675657267347815855467042297526334848506594767857082924317081610135679864139453732218512547207718747268
[0.6963618990700858529703010713 + 0.4086059288863009388354722310*I,0.8494872727524653358695360501 + 0.1912411753436814701991449297*I,1.710397703540372823647534428 + 1.470990402420462095434123132*I]~
0.000470538163555309864422065717892577889709214170654948418243423119660744677669150391240006643104507810954084055241407860599471358298639797812223641121954425190143452243562339431566166383501549153099520333274369656
[0.6911125009068627044127800769 + 0.4960188164164321833307718831*I,0.8568573265266381047941971050 + 0.3959126839423390756828680130*I,1.515564151668777675616501671 + 0.9951118719291684740639310323*I]~
0.000960494200009654302128092101520400367938855046570462766945666997123145203967210771239114115801386556459023095665005082389109477349853561538287237266663519189643218629198846714533368218946258482280470728790395845
[0.5655528245608768956128471372 + 0.4314479184771898885770613486*I,0.6131771700867509419581541263 + 0.1957250209390959238636063335*I,2.258873752937769710937377033 + 1.155852194691729779748404187*I]~
0.00171887715546391710631650974564982707844101596749783501568603951529460295224934201746867551743456125819025769540948160203842624619357753587267410040102216728242383718084576519264934848087196035307226898104261896
[0.6305405713414581165478745809 + 0.6513644641708999281379386626*I,0.4300226486308398875935534902 + 0.5978742532959721960271700949*I,1.802762967307544125734812122 + 0.1946777392194756522987282058*I]~
0.00330058561235774708222013826636123295415026827157125178204915416323140227624938155349129006780964570012041525992069113622329482363137177208969731947254607597896714917102951486783002219418490372042433274191894685
[0.6766273090946269307143353145 + 0.5494382493932086286044075869*I,0.7299149871533568465785265644 + 0.5674550201589807056599426593*I,1.576777043688666004209021895 + 0.6261554221359975389709632576*I]~
0.00193687082688239752925429310094342705134492645251229808054320053530485964302513145482762228955109137080454877463501018502868244328157562318175223625022757332173310973040521296145676986456427224823975475611544742
[0.7151660198082896517198030153 + 0.5984625187731639677050235413*I,0.6174009264609881679456614383 + 0.7855522017173481422481748341*I,1.473056670528389743695983140 + 0.3323357110793763125226086165*I]~
0.00416235032106853600502743688682756904857530963822705748706405564060375011487745516540857343839919788593581711179282428102808770066877997591672851679207553724400562605729232103341369496319178861028767337259657899
[0.7270542182588429637358629147 + 0.5685015205161917078573670184*I,0.7535577122954768858394987062 + 0.8282535365166225264455550617*I,1.356753279513509661475411177 + 0.4057570717054873314858211340*I]~
0.00388006137255273301833276685493630248292666379469936365596135184109127150632307970370701730722365955101328383370605052152367722965806030016358123050467565615355359166509393103934295925808616575687203708239952535
[-0.08756499301747253329133680630 + 0.3035664599766028904238815684*I,0.2458255802069255722162644852 + 1.609630540543599863369183676*I,-0.02658404441415760719296273538 + 1.193486425773063782994272865*I]~
0.000388642423764196763469716352924760372609617635605634123714707654866263299542129045920092587651860885126143407809267879146441273836138627985089319534720738384793087767688108518931722570165759762798209594227758279
[-0.1459173126895821489437964545 + 0.2229125808697092114919555751*I,0.3627789617296395984377956315 + 1.657461817844164197342987776*I,0.1930889402614035238217739817 + 1.289439625898894702787379728*I]~
0.000275437566038019319831217814618512778075773647909704134205823123471508198889571799196457295555222930640421762343996414284747540130251526257237757371932450638055161559412094868326171842928128705040398426112439458
[-0.2606972214090049381846602567 + 0.1442436025329714119236025450*I,0.5306934910797869770059982711 + 1.540252753449953344206266064*I,0.4945700134224361750815752171 + 1.163917621487139057723027485*I]~
0.000398200704864394980423997168054595522450988029288155598099998655925515370216344206397840530663595974583701132033425357468013800315255751368697131558378666766110416483535032666729837235708374645231053423281712962
[-0.4553651800357449494959616901 + 0.09044891921300677360706863614*I,0.5255824289170056216928146917 + 1.313991223732619720264315433*I,0.6193802522190423599041043526 + 0.8792051620221377870080844428*I]~
0.00132967574677657973340074143050649835536311625788659005496268602201572769921287568408123905225882419198745337816690024655527193480101906027772376184497077938310966618807387967129897037849661603415162244438939782
[-0.8027629673075441257348121224 + 0.1946777392194756522987282058*I,0.3411639019140096636847418699 + 1.161541399997251936087917687*I,0.5699773513691601124064465098 + 0.5978742532959721960271700949*I]~
0.00555903319479070723745231550831384750884453763634017108215699503585117072707275924594325564078271494099905143232629644932961608054793683812783178904697120367519470216656185494326420037848744662496658555570548570
[-0.4216071355505140504151464870 + 0.4586716932884257629679558508*I,0.2888433766361065212941627646 + 1.397521771599562431621462767*I,0.2596448127725529777061539135 + 0.7441871792725592375184696131*I]~
0.00122646805150976727505591181501766331600284104888192594613619412029052579785953563547462282119840244278442942915286510832535877747413790588703660130815527971642943056275272329090866668482504714856291072157629968
[-0.8391349764050632723680647507 + 0.6713212052537051139537825136*I,0.1365910128532090993681102195 + 1.257686611179397511792754220*I,0.3654629558216401106224375048 + 0.4522280575236455325798740380*I]~
0.000719473458166290317664591529800948792832922589370382415040336231559920160747203651466455299714181168112822861171395638288511008149892795636490205251820938460147246668282580128799666384717933625651700571584734721
[-0.6200975870793022700919520624 + 0.8250608136618408124598909101*I,0.1243068270175914141026650001 + 1.374301536294502392059789406*I,0.2277610385619521866504696139 + 0.4550080416809907771179326924*I]~
0.000382692699173877388379944589583317906180360811577939145948760427825988472761152310697254461292011582138828978104319172955454716720044262602872085407481053427717707695057014682143995697977912358510443185099140450
[-0.09264704068812597745805906454 + 1.292165279449992354532220859*I,0.3964131817794135087784202053 + 0.3466591977309721694311284138*I,1.041372072435128717592125482 + 1.031589165562689261913153929*I]~
0.000136114694378934278162353149223887658659660912450058511871589375546472931258103351937329939979644724961271240106827509198721015017324903163163825145496472772325626226245384678214338797435671933750176642844073681
[-0.2394055228046166882034454865 + 1.344020655894036939594594115*I,0.4122336703059763082522902420 + 0.3434611724864883831018280851*I,1.044253269812951066339582255 + 0.8793415925021112717958264632*I]~
0.000182091914847511563662245262013123635514876920350172583212467813313355536288434300183387315281905283898693177587083139023850692019810192447728802646484656326130486002645650219408393154385394362932141069601665104
[-0.4483837755036857204158887799 + 1.493782029292776921287375665*I,0.4307454412568308785588596921 + 0.3218969542280572241147556674*I,0.9582328508407174072971958593 + 0.7096025666697464022461758490*I]~
0.000261068216400362141522829037382090565545023879049252648443732524958436662117839284128720801390535687651196526162173046255452291675402618909408253995162970327539415603768692791903331691257353677365665785445723363
[-0.6299605249474365823836053036 + 1.857544572512601316618159116*I,0.4236610509315363197594581233 + 0.2836060010268812228234065827*I,0.7937005259840997373758528196 + 0.6083087004577227133253926946*I]~
0.000382110795773112455359010717315811280796632742913662689320995102340915930375837783812696164687812042098182250346782827659344233833962824042775210200610767822744439214464611969345488725692663571997883339142883900
[-0.5607424975650798286364517526 + 2.426309577766688814397843185*I,0.3896288102648564577729403562 + 0.2625486044180764093558281843*I,0.6249520294873685125620416959 + 0.5830445985781917998514950986*I]~
0.000600775230229556784272994035634454790565867160804423388022077573998007178674283636908862020700475050405502444368590769534935334373181440922793013739225376112965829435901176369636999936566292519593301290821289750
[0.E-67 + 2.948668208484322720178231731*I,0.3512071919596576340476878090 + 0.2691725449816133935788886772*I,0.4662205239107734273913577876 + 0.6083087004577227133253926946*I]~
0.000809727870861887829475378759443880430842123676725374243010219111524106748671361397597358366187186480532975680112512441521978491373010545617968452541446261634781920950701908347417611858753072322073095238704651138
[0.8346773093017139160134063410 + 2.808748215035402975759742726*I,0.3305236372992813757484306975 + 0.2993485032521540283547623904*I,0.3308769883303357902974808155 + 0.6900960554262035470562911918*I]~
0.000393481423239039997532641286242068346684841753586623552793880995397090106381426192518430924007562054257326520055513092095685102752258144964917296646938961020494601978109565491353348400922530229232322562454044141
[1.114172524476140823216119629 + 2.268683193743439098962169072*I,0.3371085496550469427552093673 + 0.3251904269544358255589041344*I,0.2583999960644289868541011352 + 0.8041966131029037914113597434*I]~
0.000253227552183810263047261309418681896994196940164169824120718138640958342626986703238487587439701751938411390726338088294203686770442197272006396983025744887068633960909174346843265630400461352599698014138702217
[1.077629315777568327419545010 + 1.935642968133923207195150958*I,0.3490986896117327119037186420 + 0.3349133877444208118876311807*I,0.2368633907294186441725688615 + 0.9024859751192995864512638782*I]~
0.000206005450524104205547709284023132545853994109894062733894849402063666311331460613839220098617093654348001054779153769574068974156368159707712844684009082015550974004980684167358781805430549120017233085738127493
[0.06781784384669982275800098158 + 2.186499625359137042341449624*I,0.3751492286552502321417558898 + 0.2970734090990249710406030262*I,0.5695454872604016769075348366 + 0.7669364752692405840860266975*I]~
0.000180398051741536236409737487898023377403639684051129849262327529378038457701907865802410369302740113371297944895521332407515910620507410718129535134598521922375335199405400483816101081941272034931893724760121528
[0.6206463890950949986953515964 + 2.195119794120059909880917919*I,0.3553027397450268037583981418 + 0.3128293157637639096365523471*I,0.3997525573055912919434897098 + 0.8352867324288754125302842037*I]~
0.000333397561196733578070402222625087438289894830729727421169971826701730379087541602131460546500674719383719531478289963689947466040859827698599562013815586428965278800611314181077965663106088760749614522936853548
[1.969247072E-67 + 2.948668208484322720178231731*I,0.3512071919596576340476878090 + 0.2691725449816133935788886772*I,0.4662205239107734273913577876 + 0.6083087004577227133253926946*I]~
0.000273704963285452500901524688405304509636600940782396312119382554123792096279169459340484818406128478347950580805844494325946741301219350213763276375977540341711054687405609317366048904701024021180179189863140432
[4.136256049852682904605897259 + 5.069609404420534606028221368*I,0.2044900891938517935609820634 + 0.2823750566890958403759192760*I,0.1125586100728338213380814514 + 0.4236813656357606594512072096*I]~
0.000166492923688493074765565535109182090519452261980329227196060546427775947502722025615233815257988965266923148628674795950841247957630803216002286827355658485600596090223900154361887884108909460065696471592770167
[1.487114458641998152401903094 + 1.785688954169848258318706432*I,0.3403936959445472947392097599 + 0.3556955067091784437905654947*I,0.09852045671253433675264645120 + 0.8684883178847986300910196247*I]~
0.00119230120477941232476418758827023220874486697330072546112006829461002331281059475943736070412914203475669342068381753316042463211848312186006201883176252339796382448968376205602320011423482165308563041399070542
[2.224744871391589049098642037 + 0.7071067811865475244008443621*I,0.3333333333333333333333333333 + 0.4714045207910316829338962414*I,-0.2247448713915890490986420374 + 0.7071067811865475244008443621*I]~
0.00117601219265062213884865821597261037723902576416064211193007709336203299432377736569130059972768170345363265600196229631297978326842302749599059947387693140682430030584156704391371419753914170398477797434379589
[0.7546426874695094781080940800 + 0.2272101980040862496310408414*I,0.4832812981676517013525775818 + 0.1512282102902755509414284133*I,-2.074091147205185789290770799 + 1.405960042911151406487805891*I]~
0.000107762567078394755106078292602494160119524242163764768414471181984977710300413786977561897331624025249874082239050169926181429881680707950428340661707060886679053797743864040671259294170227725073118646391414246
[1.377608884920692274558445426 + 0.7480591088283243750431029821*I,0.4273044834945897182745560804 + 0.3935123299543870220359880010*I,-0.3548942345532352376364370179 + 1.039226693480588085225817813*I]~
0.000356637534397992808329011876050750428754781352097961748876896217142919840548099320755697167746143477848350381810801324639772408741988150007826010014322293259800484858653599178919428310811811748093762300365221900
[1.161962750785157871322012540 + 1.191417730632191757828596136*I,0.3832938518533038802027590317 + 0.3564888217010763738670472948*I,-0.02720614876614167697219876060 + 1.147605900736012630883604710*I]~
0.000281674847874844346816299228997557873473369739141866805009422592273480766696195437783676208494795191042716841477168318719101724308866753755594777914772429920808379700279645193863812629860765218109234550010944746
[1.044253269812951066339582255 + 0.8793415925021112717958264632*I,0.4122336703059763082522902420 + 0.3434611724864883831018280851*I,-0.2394055228046166882034454865 + 1.344020655894036939594594115*I]~
0.000153357856140453186627830044486585530809630282619281366119150113990478694657333205902209475606207354072840784894240619305102830631315869420241151209621332673598594787531021744051321656134479688790143423112654119
[0.2144904754090877899851952369 + 0.5304079581979132505512174396*I,0.2814066317792470393616990750 + 1.433977777516099261366201352*I,1.336126743727743620598187839 + 0.9590939109458655406777894201*I]~
0.000325233865100883363865430399651041636344749038399940317029809325821577478470183094510478358140825348307017251223354518554134625921020504186557702045529567063313120994688935737289529878021557827188423874093896372
[0.08573989090823000669678871032 + 0.4792772637353836918167570564*I,-0.07075223784273863501493019475 + 2.208849011157006637730760755*I,1.343507871249031358288281095 + 0.8635463436371842991502805274*I]~
0.000152443797934137484730908362658584861701448962390117229909962808489740820417094257791865597599605506483447892575280106010483473920951518977732825099312831787950764430121509954915808836500149440707509744226397015
[0.1374521773670062882805466102 + 0.6426559581100963298234238537*I,0.7475125596884471201184202960 + 1.677661750286856103689294738*I,1.280397658021827260538599518 + 0.9413333585249011015913144287*I]~
0.000243228895952703918632729148232844731545351581841511157137767382525313211283260230183265479927968509881743245429746394957555507186491067165038345297600600818537613463710737451596671582438059074862291759655586766
[-0.4695502934376969801824470552 + 0.5916897654455581153354191189*I,3.318226622672617252582898732 + 1.454280513636983856736041160*I,1.018845662162025677225262317 + 0.8752218745729723301015308509*I]~
0.000480105651740270287456070275467249467435185814349619521445700426263553198440940162255032741792615511454873477093734921888045787390741791977116941611167187903940164319891539462973274125901311726325347165259587632
[1.712608065352166770324361507 + 0.5638770081299236503201669657*I,1.022849422412455824659650709 + 0.4059231796150523900819693231*I,1.611665822085991769410887879 + 0.9303176806253457864015473674*I]~
0.00103415422547385437613558413531980926398856277174441910789660072184661252541449475290292297206439797724732549185175714581984470249720266232244056113124900730150163867901088933018790588388676661333089399500986533
[-0.4073165079628271581686561304 + 1.873843174534010732216965586*I,1.667364589438515965531208842 + 0.4734979182609192372666696699*I,1.114070631164587299757637070 + 1.216746003974350629176394552*I]~
0.00589848547743115305381012389900081969376374675350204824491034390817756808226999756775864987822904167651817045675346565433076636889407896151892155351355193800438245236508419975838875097491632942570142830450052516
[0.08204673653387723332796382405 + 1.047953842311537354781474901*I,1.431439745415077718725388869 + 1.120566881479197437194663676*I,1.211691624510690503863310490 + 1.029048391557522693028572955*I]~
0.00250808472872930275064001142172124142685207827495874185751628976367921921978966405504464459372563287575073324586012698593277585906321396536819983718283353640251628803297031984305150291247942305083551015036584759
[0.8143959032227063393172516710 + 1.337851483516968390886817997*I,1.169980457492965882770571765 + 0.6246178799477918001300799579*I,1.352332855759200988989141395 + 1.099109437107020673879539299*I]~
0.00129105728689374243000286053039681859587280872712518134862166859235998643840376102633239836434197166362497436194355651265247277526662342541562503190306534401637997174077827517772097587999147887900296418095865714
[0.3097842063131662835348251756 + 2.171446880634205200798987452*I,0.1430096300936672568944026663 + 1.237898941311029207318121367*I,0.7076711303121017462101014543 + 0.5402609866915235760716724400*I]~
0.000537993293747389235772216206423527186148079447909193195686312563676074449688416670913388106291344322985626999143255786500483386709743304976366626314751528680692316783587375887351775418560969280552787274291671187
[0.4108791881303673888328135933 + 2.573021073622371569835411812*I,0.2826700244895791689112953669 + 1.330472718071702492061632499*I,0.7117494261866743808429454966 + 0.5121193140605440326410223827*I]~
0.000469067204620111820856542212223359278084053225081795843950218670958966285564145855306989482309021279452922860193310172077086218637132771163695526519287459269988439136846529164172762924179091169333430606477915089
[0.9743167804427188961058996292 + 3.028994107768309218084066284*I,0.5317743225362542476068232819 + 1.328357193348736130209586951*I,0.6897893428847270485922428498 + 0.4722788048606289017254431895*I]~
0.000378592181298198714629733923442699491617875413679604752865947494362644435994549207594173628928514071670439056051255672039356890912700336989793240280079598927058606584938239661457076917872917423072569143250489644
[1.894260986402981245811882290 + 2.776961074558717824163397012*I,0.7300245291357639424251694946 + 1.120152827026758118095499444*I,0.6316249973141448551625840007 + 0.4577126906757782806582191105*I]~
0.000466885991057886656258029643631197663018791912501448625674597903634938522410131529373194937116018066546465408058328442233503650718449902752699616804039566290193126993020326588609587139282316027837492916680971003
[2.192356372915318128326820121 + 1.997541243869551483528609840*I,0.7352493124019714018786617046 + 0.8802545298400835833478553218*I,0.5785403247224233404050897937 + 0.4930155972724820479083828041*I]~
0.000493291806285773976331462261896288448885840584370291422247782195310726805605869897087015808813239656074004569340976505206932099982766168158426693981125882651086450261182325514321769921127921563890200176727133566
[1.981101641354705100803091952 + 1.467083310397078796768422567*I,0.6487783547217918485712894308 + 0.7301671233840703229993219641*I,0.5686624996170601221173269403 + 0.5504200885397630782757148998*I]~
0.000575360236295224571535028595892937177554499865540788435569561152724404610126359580567557298061235001109081652329072136310267086377209769844178062842267330446294717950908424548319284311667380413604483767917823573
[1.705635429218163398800521721 + 1.249397023501188760227919380*I,0.5518119098751910673964540865 + 0.6550817899214764831100881170*I,0.5938677888058988885513030277 + 0.5877483727638594616013132664*I]~
0.000640657805743128389729958485969834749510007268413642037749177823028844589640838367354397573198565814922644281872619158142288776280950908824615438682048403326863053847764353446030823573985854878841664322137253727
[1.501410954036372304109692716 + 1.178255006492364277250986718*I,0.4694116734937361150694763496 + 0.6241162999438270595217750456*I,0.6225535890201791371301492698 + 0.5975289577132930860033959585*I]~
0.000640728662294735640574985652079099210482853308303204573751475702392946039304895014927640322325628698343074882553768359662957841462986669494017109717521609054711389987943526890693941799465277101856802591300522608
[1.550767232424918303960734257 + 1.713383162213822267378350763*I,0.5115392905362887068829868756 + 0.8349022395264977935963679190*I,0.08418332983367155944688748312 + 0.8006978173104216053579747605*I]~
0.000844769344565391755227972317738919317675911026462461547777465505986176704862938294954375269529084733432323760095611132412903800875950223446741225476556230770189153806998438851239010263969794471293328114029104116
[1.981101641354705100803091952 + 1.467083310397078796768422567*I,0.6487783547217918485712894308 + 0.7301671233840703229993219641*I,0.09208557021019432376147735346 + 0.8787889849743155137592081035*I]~
0.00129846011738401637729845832589580054161224880281224305569410720354092304255725130258800066263945282404782954803171694980330480948249517820383268418802922949233270678325904710016869657573602478418888859168212611
[2.033064719655046718428364470 + 0.5505093904884122717692907706*I,0.7248774571683475444790975082 + 0.4520273974856384615066082221*I,0.3319434637958262108667695995 + 0.9964156158551112398429152724*I]~
0.000794480070730697041540027474170647687406069880195080778650243223909631700859163072961037933292025025930409755396644863238425528673218224226915622602282060590627237035172394317478143502427747281388570500044207532
[1.406717135212167662971969997 + 0.9290401855437375593445067424*I,0.4346101398679393853250052018 + 0.5041792904382412370095731163*I,0.2103587425168000503096647690 + 0.7657702443802122668459238653*I]~
0.00116936598947195376592453208169704094388976797650928089872316921100224164155568267600693330447130743705147585428744630679970626499477878622528867090246891138239019932312405283422192383772233364326766893652124146
[1.239557480924412565408214790 + 0.4673060215009189661484874201*I,0.4214296501397544835176789203 + 0.1748260756203806338530200851*I,0.3376410213776269870195455728 + 0.5622795120623012438991821449*I]~
0.00203686515330471214870277063948294227402214737100539290907087846258544393817209396459992133219129960613133174383545870201215023253091843726735030868428267782000740606463064341532794954985280120633727908170824702
[0.5394086088849545338108077892 + 0.2604275996135008766320778585*I,-0.1281657157518094367626705904 + 0.09362369775031857378958794056*I,-0.4962185805035837732182908089 + 0.6022196940830637210632131747*I]~
0.000446671185293237755744080163636071930211547629834606081876683642580309369859514019989622521220184656457510115623964415505399595943508651648350101727870087836838612613992486210189376942586125574079469778017826888
[1.000516452005641182963061282 + 0.5846818216230198599543517936*I,0.1856827942638129155797529193 + 0.2577005547041961044943749718*I,0.1307840807989206014596636546 + 0.5760594594284121424224250441*I]~
0.00407201079807052890684256150197706282707939663860987772053761207204466194423799796184491259221135427969782666601179940524785891201270259800600635908225707036762447125033087240988681763779915040415663256899930526
[1.049785763890302591056623082 + 0.8276639758213838907562647069*I,0.2295443930643486886981693915 + 0.4317454209303566451688112302*I,0.1511628681253930204564520741 + 0.6858306416776022350373156792*I]~
0.00267721773828478973177277786025603164971900632637504993400275747436077172935446224324831085976342613891707401197048871451879504721049917583112525321338789160076235797472641557261622892392121888277376357958374966
[0.8472103472004931453469777779 + 0.7191511198276552496063141259*I,0.08455267258454981691163221011 + 0.3692889539935018784552482948*I,0.07427164728442572325723279071 + 0.6660818422279371783244051781*I]~
0.00176857833309343681054353196761543829370263438658866413033662967925344100537147813820100643931001825348991978976058461044647439104699129423766750159695501094799498990411080309754313118900691022644512862605050844
[0.4664430526952343100768538968 + 0.8708380733621650472504662307*I,-0.1700409825608941271934125763 + 0.5289809183516504318519760092*I,0.6188631357353469586802559408 + 0.5410715682945363917241751215*I]~
0.00374724683782264875347248413250255111562930847706552566713135253459917815262608923134526248717070927632292446113047620452174114467672985711888084545049008311583889860888005472576207838882021244226039249220130870
[0.3199797336972015137994687702 + 0.7653283098541479472806699243*I,-0.3149711297404914828254282590 + 0.4709898222788983699965246585*I,0.5686624996170601221173269403 + 0.5504200885397630782757148998*I]~
0.00503682625077771100874824412330460818840824560583415695078431418051241398167719232225060145762288656242640926027635697062022668834220798268571903369894479399576664470057702769991950236273218466196731915244450452
[0.006712522987624194991220023809 + 0.6194055957305136101316563798*I,-0.7539059380133027675618709633 + 0.4017485937956360818689339854*I,0.4642042178429136453849815812 + 0.6923670476043719360269242591*I]~
0.0114720692531414847535954584813545424370121341320246033977014069944480982654359533683421882689782329112682529405865695910554938256578518212924351346169532955964824331357690747024021032700368031668291776155032154
[0.01912191590891813345288183979 + 1.137889733989486746531672096*I,-0.3954336363190544929626450562 + 0.9032659483708386177384486402*I,0.6526298540529003580021974359 + 0.6329007230711276965722955983*I]~
0.00467253881074712142488182917933840354631097450066974416611546775005285489306342295982664957030956497039877511026991789224012998715035735668951883182042359014967807659961389918994705015623546889614024367446581707
[-1.024477626423439198363914769 + 0.8398352571811265143438651534*I,-0.8687087742611541294538333266 + 1.694594715123966090538514633*I,0.8774388331233463800247544482 + 0.7448617666197442365931704286*I]~
0.00685832787804129714253236003269031360937174328251527181611750865855190488234842863338067181013754759148895080998760783067333015445447170999067183688968929025429439536835358831477047843382816561495323420528448530
[6.087587001348336483467296681 + 3.716428413781644464983123902*I,1.645163358523916601394124164 + 0.9302083206445617159463774073*I,0.5751725592995580559390529948 + 0.2315037703847863843577539131*I]~
0.000657301340495328690727196301079331637024842544043302794303749567105627030996962075554655751841913011858792639905915852205301117447902956652552331552705127245686228703616474761261202306637053921345703349949587334
[-0.8404903518618236483920937920 + 2.554331361088025302204850034*I,-0.001510742499513714528852210266 + 1.710330615373170937535991966*I,0.7993666130751509759197912764 + 0.5297679078823529329968521499*I]~
0.00377321633025113681075289384168619335052642072590754162043551908825512390375524840438765686203523222047202243566654210665878911480236197831048260075331158563452073376770137984688560638866570636737288029882538138
[0.03994376430791642146187682774 + 1.805750417434481365985047208*I,-0.07241499517827309768617418277 + 1.203863878646044366480412851*I,0.7127765399906117676838935713 + 0.5758984538234314963894765535*I]~
0.00379168826114980346596247082272488478930140365942691997383429919728306238761359639568131571653087549077662747135824265799024790872709278764287785672331095422709001058974165464457757846940234128646114496443257700
[0.4108791881303673888328135933 + 2.573021073622371569835411812*I,0.2826700244895791689112953669 + 1.330472718071702492061632499*I,0.7117494261866743808429454966 + 0.5121193140605440326410223827*I]~
0.00293724526382990506185188988095103747433589843229532873842050280862956076046291590094524796111002001525788412481503871848388921844222834423968396739180493517044635772061832207834041717502345872845674877630299958


==> anc/triangulations/m004_4,0_mfld_cover.tri <==
% Triangulation
m004~cyc~0-3_filled
geometric_solution  2.02988321
oriented_manifold
CS_unknown

1 0
    torus   1.000000000000   0.000000000000

4
   0    0    2    3 
 1302 2031 2103 0132
   0    0    0    0 
  0  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  3 -3  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.500000000000   0.866025403784

   3    1    2    1 
 3120 1302 0132 2031
   0    0    0    0 
  0  2  0 -2  2  0  0 -2 -1  2  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -3  0  3 -3  0  0  3  2 -3  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.500000000000   0.866025403784

   0    3    3    1 
 2103 3012 2310 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  2 -2  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -3  3  0  0  0 -2  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.365175303435   0.085680479435

   2    2    0    1 
 1230 3201 0132 3120
   0    0    0    0 
  0  1 -2  1  2  0  0 -2 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  3 -1 -3  0  0  3  2  0  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.270367370550   3.418308761029



==> anc/triangulations/m006_4,0_mfld_cover.tri <==
% Triangulation
m006~cyc~1-0_filled
geometric_solution  6.90862783
oriented_manifold
CS_unknown

1 0
    torus   1.000000000000   0.000000000000

11
   4    1    2    9 
 0321 3012 0132 2103
   0    0    0    0 
  0  0  2 -2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.485987480344   0.190436098092

   0    6    3    4 
 1230 3120 2103 0132
   0    0    0    0 
  0  2 -2  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.141293096011   0.108831955021

   4    7    3    0 
 3120 3012 0132 0132
   0    0    0    0 
  0  0  2 -2  0  0  0  0  0  0  0  0  3 -3  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0 -2  2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.172216419297   0.283461037462

   1    8    9    2 
 2103 0321 1302 0132
   0    0    0    0 
  0  2  0 -2  0  0  0  0  2 -2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.402891407778   0.088893030210

   0   10    1    2 
 0321 3201 0132 3120
   0    0    0    0 
  0  3  0 -3  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  0  2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.944175848883   0.850844529597

   7   10    6    8 
 1023 3120 3201 3120
   0    0    0    0 
  0  0  1 -1  0  0  0  0  0 -2  0  2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.742235481596   0.502435688101

   5    1    7    7 
 2310 3120 0132 3012
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1 -2  3  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  1 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.006955829152   0.506313521496

   2    5    6    6 
 1230 1023 1230 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  3  0  0 -3  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -2  0  0  2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.595416802461   0.295534060186

   5    9   10    3 
 3120 0132 2103 0321
   0    0    0    0 
  0  0  2 -2  0  0  0  0 -2  0  0  2  1  2 -3  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  1  0  0 -1 -1 -1  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.167830759409   0.125510359153

   3    8   10    0 
 2031 0132 0132 2103
   0    0    0    0 
  0  0  0  0  0  0  0  0  0 -2  0  2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.309367135022   0.682135706260

   8    5    4    9 
 2103 3120 2310 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0 -2  2  0  0  3  0 -3  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0 -2  0  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.408418820007   0.913073373519



==> anc/triangulations/m009_4,0_mfld_cover.tri <==
% Triangulation
m009~cyc~1-3_filled
geometric_solution  5.33348957
oriented_manifold
CS_unknown

1 0
    torus   1.000000000000   0.000000000000

9
   3    3    1    7 
 1230 1023 0132 3201
   0    0    0    0 
  0  0 -1  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.895643923739   1.094450529658

   2    8    4    0 
 2103 0213 1230 0132
   0    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -2  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750000000000   0.661437827766

   7    8    1    6 
 0132 0132 2103 0321
   0    0    0    0 
  0  0  0  0  0  0  0  0 -2  2  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.154653670708   0.566946709514

   0    0    5    6 
 1023 3012 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.395643923739   0.228425125874

   6    5    5    1 
 3120 3201 0132 3012
   0    0    0    0 
  0  2  0 -2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.895643923739   1.094450529658

   3    7    4    4 
 2103 1302 2310 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1  1 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.447821961869   0.547225264829

   8    2    3    4 
 0321 0321 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.697821961869   0.114212562937

   2    0    8    5 
 0132 2310 0132 2031
   0    0    0    0 
  0 -1  1  0  0  0  0  0  1  0  0 -1  2 -1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.552178038131   0.547225264829

   6    2    1    7 
 0321 0132 0213 0132
   0    0    0    0 
  0  0  1 -1  0  0  0  0  0 -1  0  1  0 -2  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.827326835354   0.377964473009


